First-order differential constraints for the nonlinear wave equation:wave fronts, admissible nonlinearities and exact solutions

We construct exact solutions of the nonlinear wave equation in three space dimensions by the method of linear determining equations: first-order constraint functions are found as solutions of the linear determining equation, the differential constraints obtained by setting them equal to zero are integrated, and the resulting ansatz is substituted into the equation. Lie point symmetries are a special case, and the solutions obtained generically have no symmetry. The determining equations tie the admissible nonlinearity to the geometry of the constraint: arbitrary on characteristic hyperplanes, cubic on light cones, and, for a pair of constraints, exponential on light cones and quintic on the cylindrical fronts of a line source. Among the solutions are smooth bounded sine-Gordon walls and vortex configurations whose shape varies arbitrarily along a front, the fields of point sources moving on arbitrary trajectories for the cubic and Liouville equations, with an exact nonlinear analogue of the Larmor formula for the power radiated in the cubic case, and smooth finite-energy solutions of the cubic equation with any prescribed number of toroidal nodal surfaces.

==> anc/scripts/checks.py <==
import mpmath as mp
mp.mp.dps = 45
H = mp.mpf('1e-10')

def box(u, x):
    t, X, Y, Z = x
    r = mp.mpf(0)
    u0 = u(x)
    for i, sgn in enumerate([1, -1, -1, -1]):
        e = [0, 0, 0, 0]; e[i] = H
        xp = [x[j] + e[j] for j in range(4)]
        xm = [x[j] - e[j] for j in range(4)]
        r += sgn * (u(xp) - 2 * u0 + u(xm)) / H**2
    return r

# ---------- Check 1: family I, moving source, modulus m(s) varying ----------
def z(s):  return [s, mp.mpf('0.3')*mp.sin(s), mp.mpf('0.2')*mp.cos(1.3*s), mp.mpf('0.1')*s*s/(1+s*s)]
def zd(s): return mp.diff(lambda q: z(q)[1], s), mp.diff(lambda q: z(q)[2], s), mp.diff(lambda q: z(q)[3], s)

def retarded(x):
    t, X, Y, Z = x
    s = t - mp.sqrt(X**2+Y**2+Z**2)
    for _ in range(80):
        zz = z(s)
        g = (t-s) - mp.sqrt((X-zz[1])**2+(Y-zz[2])**2+(Z-zz[3])**2)
        s = s - g/mp.diff(lambda q: (t-q) - mp.sqrt((X-z(q)[1])**2+(Y-z(q)[2])**2+(Z-z(q)[3])**2), s)
        if abs(g) < mp.mpf(10)**(-40): break
    return s

def frame(s):  # rotating orthonormal pair m1,m2 in R^3
    a, b, c = mp.mpf('0.7')*s, mp.mpf('0.4')*mp.sin(s), mp.mpf('0.5')*s
    Rz = lambda q: mp.matrix([[mp.cos(q), -mp.sin(q), 0], [mp.sin(q), mp.cos(q), 0], [0, 0, 1]])
    Rx = lambda q: mp.matrix([[1, 0, 0], [0, mp.cos(q), -mp.sin(q)], [0, mp.sin(q), mp.cos(q)]])
    M = Rz(a)*Rx(b)*Rz(c)
    return [M[0, 0], M[1, 0], M[2, 0]], [M[0, 1], M[1, 1], M[2, 1]]

def famI(x, mfun, th0):
    t = x[0]; s = retarded(x); zz = z(s); v = zd(s)
    rv = [x[i+1]-zz[i+1] for i in range(3)]
    v2 = sum(q*q for q in v); g = 1/mp.sqrt(1-v2); vn = mp.sqrt(v2); vh = [q/vn for q in v]
    dot = lambda a, b: sum(a[i]*b[i] for i in range(3))
    m1, m2 = frame(s)
    S = [dot(m, rv) + (g-1)*dot(vh, m)*dot(vh, rv) - g*(t-s)*dot(v, m) for m in (m1, m2)]
    th = mp.atan2(S[1], S[0]) - th0(s)
    m = mfun(s)
    f = mp.sqrt(2*m/(1+m)) * mp.ellipfun('sn', th/mp.sqrt(1+m), m)
    return f/mp.sqrt(S[0]**2+S[1]**2)

x0 = [mp.mpf('2.1'), mp.mpf('0.7'), mp.mpf('-0.4'), mp.mpf('0.9')]
mfun = lambda s: mp.mpf('0.5') + mp.mpf('0.3')*mp.sin(2*s)
u = lambda x: famI(x, mfun, lambda s: mp.cos(s))
print('Check1 family I with m(s) varying, box u/(-u^3) =', mp.nstr(box(u, x0)/(-u(x0)**3), 20))

# ---------- ESU helpers ----------
def esu(x):
    t, X, Y, Z = x; r = mp.sqrt(X*X+Y*Y+Z*Z)
    a, b = mp.atan(t+r), mp.atan(t-r)
    tau, psi = a+b, a-b
    n = [X/r, Y/r, Z/r]
    S3 = [mp.cos(psi), mp.sin(psi)*n[0], mp.sin(psi)*n[1], mp.sin(psi)*n[2]]
    Om = 2/mp.sqrt((1+(t+r)**2)*(1+(t-r)**2))   # u = Om * utilde
    return tau, S3, Om

c = mp.mpf(1)
# ---------- Check 2: conformal time tau ----------
for kappa in (1, -1):
    tau0 = esu(x0)[0]; p0, p1 = mp.mpf('0.8'), mp.mpf('0.3')
    p2 = -kappa*p0 + c*p0**3      # phi'' + kappa phi = c phi^3
    phi = lambda w: p0 + p1*(w-tau0) + p2*(w-tau0)**2/2
    u = lambda x: esu(x)[2]*phi(esu(x)[0])
    print('Check2 tau, kappa=%d:' % kappa, mp.nstr(box(u, x0)/(c*u(x0)**3), 15))

# ---------- Check 3: Clifford-torus parameter chi ----------
def chi(x):
    S3 = esu(x)[1]
    return mp.atan2(mp.sqrt(S3[2]**2+S3[3]**2), mp.sqrt(S3[0]**2+S3[1]**2))
for kappa in (1, -1):
    ch0 = chi(x0); p0, p1 = mp.mpf('0.8'), mp.mpf('0.3')
    # -(phi''+2cot(2chi)phi') + kappa phi = c phi^3
    p2 = -2*mp.cot(2*ch0)*p1 + kappa*p0 - c*p0**3
    phi = lambda w: p0 + p1*(w-ch0) + p2*(w-ch0)**2/2
    u = lambda x: esu(x)[2]*phi(chi(x))
    print('Check3 chi, kappa=%d:' % kappa, mp.nstr(box(u, x0)/(c*u(x0)**3), 15))


==> anc/scripts/cylinder_rank2_check.py <==
# Independent check (Oct 2026 audit 2): cylinder t-rho, rank two, q1 = 1/(2 rho) + C/rho^2, k = 5.
# Audit 1: shearing cylinder (Thm 8.2 / supplementary "q1=1/(2rho)+C/rho^2, k=5")
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True)
rho=sp.sqrt(x**2+y**2); phi=sp.atan2(y,x)
def box4(f): return sp.diff(f,t,2)-sp.diff(f,x,2)-sp.diff(f,y,2)-sp.diff(f,z,2)
# (a) Box(rho^{-1/2} Lambda(phi, t-rho)) = -rho^{-5/2}(Lambda_phiphi + Lambda/4)
P,S=sp.symbols('P S')
Lam=sp.Function('Lam')
u=rho**sp.Rational(-1,2)*Lam(phi,t-rho)
lhs=box4(u)
rhs=-rho**sp.Rational(-5,2)*(sp.diff(Lam(P,S),P,2)+Lam(P,S)/4).subs({P:phi,S:t-rho})
print('(a) cylinder identity residual:',sp.simplify(sp.expand(lhs-rhs)))

# (b) 2+1 LDE for sigma=t-rho (rank-two system {h1, u_z} reduces to 2+1)
X=[t,x,y]; eta=sp.diag(1,-1,-1)
sig=t-rho
xi_low=[sp.diff(sig,v) for v in X]           # covector
xi_up=[eta[i,i]*xi_low[i] for i in range(3)]
H=sp.Matrix(3,3,lambda i,j: sp.diff(sig,X[i],X[j]))  # lower-index Hessian
# o2 (lower indices): 2H_{mn} = lam*eta_{mn} + (alpha_m xi_n + alpha_n xi_m)/2
lam=sp.Symbol('lam'); al=sp.symbols('a0:3')
eqs=[]
for i in range(3):
    for j in range(i,3):
        eqs.append(sp.simplify(2*H[i,j]-lam*eta[i,j]-(al[i]*xi_low[j]+al[j]*xi_low[i])/2))
sol=sp.solve(eqs,[lam,*al],dict=True)
print('(b) o2 solutions:',[{k:sp.simplify(v) for k,v in s.items()} for s in sol])
s0=sol[0]; LAM=sp.simplify(s0[lam]); AL=[sp.simplify(s0[a]) for a in al]
print('    lambda =',LAM,'   Box_3 sigma =',sp.simplify(sum(eta[i,i]*sp.diff(sig,X[i],2) for i in range(3))))
# o1: Box xi^mu + 2 d^mu q = alpha^nu d_nu xi^mu + q alpha^mu + beta0 xi^mu  (upper index mu)
def box3(f): return sum(eta[i,i]*sp.diff(f,X[i],2) for i in range(3))
AL_up=[eta[i,i]*AL[i] for i in range(3)]
C=sp.Function('C')
for qq,name in [(1/(2*rho),'1/(2rho)'),(1/(2*rho)+C(t-rho)/rho**2,'1/(2rho)+C(g)/rho^2')]:
    b0=sp.Symbol('b0')
    res=[box3(xi_up[m])+2*eta[m,m]*sp.diff(qq,X[m])-sum(AL_up[n]*sp.diff(xi_up[m],X[n]) for n in range(3))-qq*AL_up[m]-b0*xi_up[m] for m in range(3)]
    bs=sp.solve(res[0],b0)[0]
    others=[sp.simplify(r.subs(b0,bs)) for r in res[1:]]
    gam=sp.simplify(sum(AL_up[n]*sp.diff(qq,X[n]) for n in range(3))+bs*qq-box3(qq))
    print('(b) q =',name,': o1 residuals',others,' beta0 =',sp.simplify(bs))
    print('    gamma =',sp.factor(gam),'   lambda/q =',sp.simplify(LAM/qq))
# general solution of o1: q = 1/(2rho) + d ; linear homogeneous eq for d:
d=sp.Function('d')(t,x,y); b1=sp.Symbol('b1')
res=[2*eta[m,m]*sp.diff(d,X[m])-d*AL_up[m]-b1*xi_up[m] for m in range(3)]
bs=sp.solve(res[0],b1)[0]
print('(b) homogeneous o1 for d:',[sp.simplify(r.subs(b1,bs)) for r in res[1:]])


==> anc/scripts/ellpow_ray_formulas.py <==
import sympy as sp
# independent coords w,v,z,zb ; Y and Yb independent functions; Psi jets as symbols
w,v,z,zb=sp.symbols('w v zeta zetabar')
Y,Yb,L,Lb=sp.symbols('Y Yb L Lb')
P=sp.symbols('P_Y P_L P_YY P_YL P_LL P_YYY P_YYL P_YLL P_LLL')
Q=sp.symbols('Q_Y Q_L Q_YY Q_YL Q_LL Q_YYY Q_YYL Q_YLL Q_LLL')  # conj Psi jets at (Yb, Lb)
# Implicit derivatives. G = w + Y*zb - Psi(Y, z+Y v)=0 ; Gb = w + Yb*z - Psib(Yb, zb+Yb v)=0
# dY/dX_a = -G_a / G_Y, with G_Y = zb - Psi_Y - Psi_L v  = -D
coords=[w,v,z,zb]
D=P[0]+P[1]*v-zb; Db=Q[0]+Q[1]*v-z
def dY(a):   # first derivative of Y wrt coordinate a, as expression in jets
    Ga={w:1, v:-P[1]*Y, z:-P[1], zb:Y}[a]
    return Ga/D
def dYb(a):
    Ga={w:1, v:-Q[1]*Yb, z:Yb, zb:-Q[1]}[a]
    return Ga/Db
# total derivative operator on expressions in (coords, Y, Yb, P-jets, Q-jets)
# P jets depend on (Y,L) with L = z + Y v: d/da P_ij = P_{i+1,j}*Y_a + P_{i,j+1}*L_a, L_a = delta_{a z} + Y_a v + Y delta_{a v}
Pidx={(1,0):P[0],(0,1):P[1],(2,0):P[2],(1,1):P[3],(0,2):P[4],(3,0):P[5],(2,1):P[6],(1,2):P[7],(0,3):P[8]}
Qidx={(1,0):Q[0],(0,1):Q[1],(2,0):Q[2],(1,1):Q[3],(0,2):Q[4],(3,0):Q[5],(2,1):Q[6],(1,2):Q[7],(0,3):Q[8]}
inv={vv:k for k,vv in Pidx.items()}; invq={vv:k for k,vv in Qidx.items()}
def Dtot(e,a):
    r=sp.diff(e,a)
    Ya=dY(a); Yba=dYb(a)
    La=(1 if a==z else 0)+Ya*v+(Y if a==v else 0)
    Lba=(1 if a==zb else 0)+Yba*v+(Yb if a==v else 0)
    r+=sp.diff(e,Y)*Ya+sp.diff(e,Yb)*Yba
    for s,(i,j) in inv.items():
        c=sp.diff(e,s)
        if c!=0: r+=c*(Pidx[(i+1,j)]*Ya+Pidx[(i,j+1)]*La)
    for s,(i,j) in invq.items():
        c=sp.diff(e,s)
        if c!=0: r+=c*(Qidx[(i+1,j)]*Yba+Qidx[(i,j+1)]*Lba)
    return r
def dot(f,g):  # metric dw dv - dz dzb : inverse g^{wv}=2, g^{z zb}=-2
    return 2*(Dtot(f,w)*Dtot(g,v)+Dtot(f,v)*Dtot(g,w))-2*(Dtot(f,z)*Dtot(g,zb)+Dtot(f,zb)*Dtot(g,z))
def dotY(f): # grad f . grad Y using first derivs of Y
    return 2*(Dtot(f,w)*dY(v)+Dtot(f,v)*dY(w))-2*(Dtot(f,z)*dY(zb)+Dtot(f,zb)*dY(z))
sub={L:z+Y*v}
YY=2*(dY(w)*dY(v)+dY(v)*dY(w))-2*(dY(z)*dY(zb)+dY(zb)*dY(z))
print('(grad Y)^2 =',sp.simplify(YY))
M=2*(dY(w)*dYb(v)+dY(v)*dYb(w))-2*(dY(z)*dYb(zb)+dY(zb)*dYb(z))
A=Yb+P[1]; Ab=Y+Q[1]
print('M + 2|A|^2/|D|^2 =',sp.simplify(M+2*A*Ab/(D*Db)))
# Box Y = 4 (Y_wv - Y_z zb)
boxY=4*(Dtot(dY(w),v)-Dtot(dY(z),zb))
print('Box Y =',sp.simplify(boxY))
B=dotY(M)/M**2
c0=Q[0]-L
R=(Q[2]*Ab**2-2*Q[3]*Ab*c0+Q[4]*c0**2)/Ab**2
# on the surface: zb relation: Lb = zb + Yb v ; and w is determined by Kerr; B shouldn't depend on w explicitly
expr=B-(2/A-R/Db)
expr=expr.subs(L,z+Y*v)
print('B - (2/A - R/Dbar) =',sp.simplify(sp.together(expr)))


==> anc/scripts/ellpow_step1_check.py <==
# Independent check (Oct 2026 audit 2): Theorem 8.6, Step 1 (equation for f).
# Audit 2: Theorem 8.6 steps (R for Psi=aL+f, eq (aode), f-equation, solutions)
import sympy as sp
Y,Yb,L,Lb,tt=sp.symbols('Y Yb L Lb t')
a=sp.Function('a'); ab=sp.Function('ab'); f=sp.Function('f'); fb=sp.Function('fb')
# conjugate data: Psi_bar(Yb,Lb)=ab(Yb)*Lb+fb(Yb)
Psib=ab(Yb)*Lb+fb(Yb)
Ab=Y+sp.diff(Psib,Lb)                      # \bar{\mathcal A}
c0=sp.diff(Psib,Yb)-L
R=(sp.diff(Psib,Yb,2)*Ab**2-2*sp.diff(Psib,Yb,Lb)*Ab*c0+sp.diff(Psib,Lb,2)*c0**2)/Ab**2
R=sp.expand(R)
print('R affine in L,Lb:',sp.degree(sp.Poly(sp.simplify(R*Ab),L,Lb)) <=1 )
# line: Im(aL+f-Y Lb)=0, direction dL=1/A, A=Yb+a(Y)
A=Yb+a(Y)
dR=sp.diff(R,L)/A+sp.diff(R,Lb)/Ab
aode_conj=sp.simplify(dR*Ab)
print('derivative along line * Abar =',aode_conj)
# paper's (aode) (conjugated): ab''-2ab'^2/(Y+ab)+2ab'/(Yb+a)
paper=sp.diff(ab(Yb),Yb,2)-2*sp.diff(ab(Yb),Yb)**2/(Y+ab(Yb))+2*sp.diff(ab(Yb),Yb)/(Yb+a(Y))
print('matches paper (aode):',sp.simplify(aode_conj-paper)==0)
# value at the point L0=(fbar-f)/(2A) of the line (conjugate form of R)
Rc=R.subs({L:sp.Symbol('Lc'),Lb:sp.Symbol('Lbc')})
L0=(fb(Yb)-f(Y))/(2*A); L0b=(f(Y)-fb(Yb))/(2*Ab)
# check L0 on the line: Im(a L0 + f - Y L0b)=0  <=> a L0 + f - Y L0b - conj = 0
expr=a(Y)*L0+f(Y)-Y*L0b-(ab(Yb)*L0b+fb(Yb)-Yb*L0)
print('L0 on line:',sp.simplify(expr))
Rval=sp.simplify(R.subs({L:L0,Lb:L0b}))
# use aode (conjugated) to eliminate ab''
abpp=sp.solve(paper,sp.diff(ab(Yb),Yb,2))[0]
Rval2=sp.simplify(Rval.subs(sp.diff(ab(Yb),Yb,2),abpp))
paperf=sp.diff(fb(Yb),Yb,2)*(Y+ab(Yb))*(Yb+a(Y))-2*sp.diff(ab(Yb),Yb)*sp.diff(fb(Yb),Yb)*(Yb+a(Y))+2*sp.diff(ab(Yb),Yb)*(fb(Yb)-f(Y))
print('value condition proportional to (conj of) paper f-eq:',sp.simplify(Rval2*(Y+ab(Yb))*(Yb+a(Y))/paperf))
# Step 1 solutions
b0,b0b,b1,b2,b3=sp.symbols('b0 b0b b1 b2 b3')
def feq(aY,abY,fY,fbY):
    return sp.simplify(sp.diff(fY,Y,2)*(Yb+aY)*(Y+abY)-2*sp.diff(aY,Y)*sp.diff(fY,Y)*(Y+abY)+2*sp.diff(aY,Y)*(fY-fbY))
print('a=1/Y, f=b0/Y+b1-conj(b0)Y:',feq(1/Y,1/Yb,b0/Y+b1-b0b*Y,b0b/Yb+b1-b0*Yb))
print('a=Y, f=b1+b2 Y+b3 Y^2, b2 imag:',feq(Y,Yb,b1+sp.I*b2*Y+b3*Y**2,b1-sp.I*b2*Yb+b3*Yb**2))
print('a=1/Y, Kerr f=2i/Y (expect nonzero):',feq(1/Y,1/Yb,2*sp.I/Y,-2*sp.I/Yb))
# check a=1/Y and a=Y solve (aode)
for aY,abY in [(1/Y,1/Yb),(Y,Yb)]:
    print('aode for a=',aY,':',sp.simplify(sp.diff(aY,Y,2)-2*sp.diff(aY,Y)**2/(Yb+aY)+2*sp.diff(aY,Y)/(Y+abY)))
# Hermitian Moebius check: a=(al Y+be)/(ga Y+de) with be,ga real, de=conj(al)
al,alb,be,ga=sp.symbols('al alb be ga')
aY=(al*Y+be)/(ga*Y+alb); abY=(alb*Yb+be)/(ga*Yb+al)
print('aode for Hermitian Moebius:',sp.simplify(sp.diff(aY,Y,2)-2*sp.diff(aY,Y)**2/(Yb+aY)+2*sp.diff(aY,Y)/(Y+abY)))


==> anc/scripts/ellsym.py <==
import sympy as sp
# independent coords w,v,z,zb ; Y and Yb independent functions; Psi jets as symbols
w,v,z,zb=sp.symbols('w v zeta zetabar')
Y,Yb,L,Lb=sp.symbols('Y Yb L Lb')
P=sp.symbols('P_Y P_L P_YY P_YL P_LL P_YYY P_YYL P_YLL P_LLL')
Q=sp.symbols('Q_Y Q_L Q_YY Q_YL Q_LL Q_YYY Q_YYL Q_YLL Q_LLL')  # conj Psi jets at (Yb, Lb)
# Implicit derivatives. G = w + Y*zb - Psi(Y, z+Y v)=0 ; Gb = w + Yb*z - Psib(Yb, zb+Yb v)=0
# dY/dX_a = -G_a / G_Y, with G_Y = zb - Psi_Y - Psi_L v  = -D
coords=[w,v,z,zb]
D=P[0]+P[1]*v-zb; Db=Q[0]+Q[1]*v-z
def dY(a):   # first derivative of Y wrt coordinate a, as expression in jets
    Ga={w:1, v:-P[1]*Y, z:-P[1], zb:Y}[a]
    return Ga/D
def dYb(a):
    Ga={w:1, v:-Q[1]*Yb, z:Yb, zb:-Q[1]}[a]
    return Ga/Db
# total derivative operator on expressions in (coords, Y, Yb, P-jets, Q-jets)
# P jets depend on (Y,L) with L = z + Y v: d/da P_ij = P_{i+1,j}*Y_a + P_{i,j+1}*L_a, L_a = delta_{a z} + Y_a v + Y delta_{a v}
Pidx={(1,0):P[0],(0,1):P[1],(2,0):P[2],(1,1):P[3],(0,2):P[4],(3,0):P[5],(2,1):P[6],(1,2):P[7],(0,3):P[8]}
Qidx={(1,0):Q[0],(0,1):Q[1],(2,0):Q[2],(1,1):Q[3],(0,2):Q[4],(3,0):Q[5],(2,1):Q[6],(1,2):Q[7],(0,3):Q[8]}
inv={vv:k for k,vv in Pidx.items()}; invq={vv:k for k,vv in Qidx.items()}
def Dtot(e,a):
    r=sp.diff(e,a)
    Ya=dY(a); Yba=dYb(a)
    La=(1 if a==z else 0)+Ya*v+(Y if a==v else 0)
    Lba=(1 if a==zb else 0)+Yba*v+(Yb if a==v else 0)
    r+=sp.diff(e,Y)*Ya+sp.diff(e,Yb)*Yba
    for s,(i,j) in inv.items():
        c=sp.diff(e,s)
        if c!=0: r+=c*(Pidx[(i+1,j)]*Ya+Pidx[(i,j+1)]*La)
    for s,(i,j) in invq.items():
        c=sp.diff(e,s)
        if c!=0: r+=c*(Qidx[(i+1,j)]*Yba+Qidx[(i,j+1)]*Lba)
    return r
def dot(f,g):  # metric dw dv - dz dzb : inverse g^{wv}=2, g^{z zb}=-2
    return 2*(Dtot(f,w)*Dtot(g,v)+Dtot(f,v)*Dtot(g,w))-2*(Dtot(f,z)*Dtot(g,zb)+Dtot(f,zb)*Dtot(g,z))
def dotY(f): # grad f . grad Y using first derivs of Y
    return 2*(Dtot(f,w)*dY(v)+Dtot(f,v)*dY(w))-2*(Dtot(f,z)*dY(zb)+Dtot(f,zb)*dY(z))
sub={L:z+Y*v}
YY=2*(dY(w)*dY(v)+dY(v)*dY(w))-2*(dY(z)*dY(zb)+dY(zb)*dY(z))
print('(grad Y)^2 =',sp.simplify(YY))
M=2*(dY(w)*dYb(v)+dY(v)*dYb(w))-2*(dY(z)*dYb(zb)+dY(zb)*dYb(z))
A=Yb+P[1]; Ab=Y+Q[1]
print('M + 2|A|^2/|D|^2 =',sp.simplify(M+2*A*Ab/(D*Db)))
# Box Y = 4 (Y_wv - Y_z zb)
boxY=4*(Dtot(dY(w),v)-Dtot(dY(z),zb))
print('Box Y =',sp.simplify(boxY))
B=dotY(M)/M**2
c0=Q[0]-L
R=(Q[2]*Ab**2-2*Q[3]*Ab*c0+Q[4]*c0**2)/Ab**2
# on the surface: zb relation: Lb = zb + Yb v ; and w is determined by Kerr; B shouldn't depend on w explicitly
expr=B-(2/A-R/Db)
expr=expr.subs(L,z+Y*v)
print('B - (2/A - R/Dbar) =',sp.simplify(sp.together(expr)))


==> anc/scripts/energy.py <==
import numpy as np
from scipy.integrate import solve_ivp, dblquad
def profile(a):
    e=1e-6; k=(a-a**3)/4
    f=lambda x,y:[y[1], -2*y[1]/np.tan(2*x)+y[0]-y[0]**3]
    s=solve_ivp(f,[e,np.pi/2-e],[a+k*e*e,2*k*e],rtol=1e-12,atol=1e-12,dense_output=True)
    return lambda c: s.sol(np.clip(c,e,np.pi/2-e))[0]
def energy(phi):
    # t=0: u even in t => u_t=0 ; u = 2 phi(chi)/(1+r^2), tan chi = 2 rho / sqrt((1-r^2)^2+4x^2)
    def u(x,rho):
        r2=x*x+rho*rho; return 2*phi(np.arctan2(2*rho,np.sqrt((1-r2)**2+4*x*x)))/(1+r2)
    h=1e-6
    def dens(R,al):
        x,rho=R*np.cos(al),R*np.sin(al)
        ux=(u(x+h,rho)-u(x-h,rho))/(2*h); ur=(u(x,rho+h)-u(x,rho-h))/(2*h)
        return (0.5*(ux*ux+ur*ur)-0.25*u(x,rho)**4)*2*np.pi*rho*R
    val,err=dblquad(lambda al,R: dens(R,al), 0, 200, 0, np.pi, epsabs=1e-7, epsrel=1e-7)
    return val,err
for name,a in [('phi=1',None),('n=1',4.2994683036),('n=2',9.01484058),('n=3',14.79494156)]:
    phi=(lambda c: np.ones_like(c)) if a is None else profile(a)
    E,err=energy(phi); print('%-6s E = %.6f  (+-%.1e)'%(name,E,err))
print('phi=1 exact check: E = pi^2/2? =',np.pi**2/2, ' 0?')
# nodal torus at t=0 for n=1: (rho-sqrt2)^2+x^2=1  -> check chi=pi/4 on it
for th in np.linspace(0.1,3.0,5):
    rho=np.sqrt(2)+np.cos(th); x=np.sin(th); r2=x*x+rho*rho
    print('torus point chi =',np.arctan2(2*rho,np.sqrt((1-r2)**2+4*x*x)))


==> anc/scripts/exact_symmetry_rank_check.py <==
"""Exact proof that two fields of moving sources have no Lie point symmetry.

(1) The cone field u = 4 sigma/(3 rho^2 - sigma^2) of Remark 6.2 for an accelerated,
    turning worldline and a rotating axis e(s); equation Box u = u^3,
    symmetry algebra: the conformal algebra (15 generators).
(2) The Liouville field (8.7) with f(Y) = Y^2 of an accelerated source;
    equation Box u = C e^u, symmetry algebra: Poincare + dilation (11 generators).

A generator xi^mu d_mu + phi(x,u) d_u leaves u invariant iff xi.grad u - phi = 0
identically.  Evaluating this at N points gives a linear system M c = 0 for the
coefficients c of an element of the algebra.  All data are rational:
  * worldline z(s) = int_0^s (1+|p|^2, 2p) ds with polynomial p(s); then
    zdot.zdot = (1-|p|^2)^2, so the unit velocity V = zdot/(1-|p|^2) is rational;
  * axis e(s) = boost(V) applied to a rotating rational unit vector a(s);
  * points x = z(s0) + lam (1, n), s0, lam rational, n a rational unit vector,
    so that the retarded parameter of x is exactly s0.
Then u and grad u are rational at every point (d_mu s = R_mu/(R.zdot)), and the
rank of M is computed with exact fractions.  Full column rank means that no
nonzero element of the algebra leaves u invariant.  Controls: a source at rest
with a fixed axis gives the expected nonzero kernels.
"""
import sympy as sp
from fractions import Fraction as Fr

eta = [1, -1, -1, -1]
dot = lambda a, b: sum(eta[i]*a[i]*b[i] for i in range(4))
s = sp.Symbol('s')
X = sp.symbols('x0:4'); Z = sp.symbols('z0:4'); Vs = sp.symbols('v0:4'); Es = sp.symbols('e0:4')


# ----------------------------------------------------------------- data
def unit_sphere(m1, m2):
    d = 1 + m1**2 + m2**2
    return [2*m1/d, 2*m2/d, (1 - m1**2 - m2**2)/d]


def boost(V, a):
    va = sum(V[i+1]*a[i] for i in range(3))
    return [va] + [a[i] + va/(1 + V[0])*V[i+1] for i in range(3)]


def worldline(p, a):
    zd = [1 + sum(q**2 for q in p)] + [2*q for q in p]
    z = [sp.integrate(c, (s, 0, s)) for c in zd]
    V = [sp.cancel(c/(1 - sum(q**2 for q in p))) for c in zd]
    e = [sp.cancel(c) for c in boost(V, a)]
    assert sp.cancel(dot(V, V) - 1) == 0 and sp.cancel(dot(V, e)) == 0 and sp.cancel(dot(e, e) + 1) == 0
    return dict(z=z, zd=zd, V=V, e=e)


def static():
    return dict(z=[s, 0, 0, 0], zd=[1, 0, 0, 0], V=[1, 0, 0, 0], e=[0, 0, 0, 1])


# ---------------------------------------------- fields U(X; Z, V, E) and gradient
R = [X[i] - Z[i] for i in range(4)]
rho = dot(R, Vs); sig = -dot(R, Es)
U_cone = 4*sig/(3*rho**2 - sig**2)
n = [R[i+1]/R[0] for i in range(3)]
YY = (n[0]**2 + n[1]**2)/(1 + n[2])**2          # |Y|^2, Y = (n1 + i n2)/(1 + n3)
U_liou = sp.log(2) + sp.log(4*YY) + 2*sp.log(1 + YY) - 2*sp.log(1 + YY**2) - 2*sp.log(R[0])   # f = Y^2, C = 1


def grad_formula(U):
    return ([sp.diff(U, X[m]) for m in range(4)], [sp.diff(U, Z[i]) for i in range(4)],
            [sp.diff(U, Vs[i]) for i in range(4)], [sp.diff(U, Es[i]) for i in range(4)])


def evaluate(U, G, W, s0, x):
    """exact u and grad u at x, whose retarded parameter is s0."""
    val = lambda e: sp.Rational(sp.sympify(e).subs(s, s0))
    der = lambda e: sp.Rational(sp.diff(sp.sympify(e), s).subs(s, s0))
    z = [val(c) for c in W['z']]; zd = [val(c) for c in W['zd']]
    V = [val(c) for c in W['V']]; e = [val(c) for c in W['e']]
    Vd = [der(c) for c in W['V']]; ed = [der(c) for c in W['e']]
    rep = {**dict(zip(X, x)), **dict(zip(Z, z)), **dict(zip(Vs, V)), **dict(zip(Es, e))}
    ev = lambda f: f.xreplace(rep)
    dX, dZ, dV, dE = G
    dUds = sum(ev(dZ[i])*zd[i] + ev(dV[i])*Vd[i] + ev(dE[i])*ed[i] for i in range(4))
    Rx = [x[i] - z[i] for i in range(4)]
    Rzd = dot(Rx, zd)
    grad = [ev(dX[m]) + dUds*eta[m]*Rx[m]/Rzd for m in range(4)]
    return ev(U), [sp.Rational(c) for c in grad]


# ------------------------------------------------------------- generators
def generators(kind):
    """(name, xi(x) upper components, phi(x,u)); invariance: xi.grad u - phi = 0."""
    G = [('P%d' % m, lambda x, m=m: [1 if k == m else 0 for k in range(4)], lambda x, u: 0) for m in range(4)]
    for i, j in [(1, 2), (1, 3), (2, 3)]:
        G.append(('J%d%d' % (i, j), lambda x, i=i, j=j: [0 if k not in (i, j) else (x[j] if k == i else -x[i]) for k in range(4)], lambda x, u: 0))
    for i in (1, 2, 3):
        G.append(('B%d' % i, lambda x, i=i: [x[i] if k == 0 else (x[0] if k == i else 0) for k in range(4)], lambda x, u: 0))
    if kind == 'conf':                      # u has conformal weight 1
        G.append(('D', lambda x: list(x), lambda x, u: -u))
        for m in range(4):
            def xi(x, m=m):
                q = dot(x, x); xm = eta[m]*x[m]
                return [2*xm*x[k] - (q if k == m else 0) for k in range(4)]
            G.append(('K%d' % m, xi, lambda x, u, m=m: -2*eta[m]*x[m]*u))
    else:                                   # Box u = C e^u: u(x) -> u(lam x) + 2 ln lam
        G.append(('D', lambda x: list(x), lambda x, u: -2))
    return G


# ------------------------------------------------------------- exact linear algebra
def nullspace(rows, ncol):
    A = [[Fr(int(c.p), int(c.q)) for c in r] for r in rows]
    piv = []; r = 0
    for c in range(ncol):
        k = next((i for i in range(r, len(A)) if A[i][c] != 0), None)
        if k is None:
            continue
        A[r], A[k] = A[k], A[r]
        p = A[r][c]; A[r] = [v/p for v in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c] != 0:
                f = A[i][c]; A[i] = [A[i][j] - f*A[r][j] for j in range(ncol)]
        piv.append(c); r += 1
        if r == len(A):
            break
    basis = []
    for fc in [c for c in range(ncol) if c not in piv]:
        v = [Fr(0)]*ncol; v[fc] = Fr(1)
        for i, pc in enumerate(piv):
            v[pc] = -A[i][fc]
        basis.append(v)
    return len(piv), basis


def points(W, data):
    out = []
    for s0, lam, m1, m2 in data:
        nn = unit_sphere(m1, m2)
        z0 = [sp.Rational(sp.sympify(c).subs(s, s0)) for c in W['z']]
        x = [z0[0] + lam] + [z0[i+1] + lam*nn[i] for i in range(3)]
        out.append((s0, x))
    return out


def run(name, kind, U, W, data):
    G = generators(kind); Gf = grad_formula(U)
    rows = []
    for s0, x in points(W, data):
        u0, g = evaluate(U, Gf, W, s0, x)
        rows.append([sp.Rational(sum(xi(x)[k]*g[k] for k in range(4)) - ph(x, u0)) for _, xi, ph in G])
    rank, ker = nullspace(rows, len(G))
    print('%-50s generators %2d, points %2d, exact rank %2d, kernel %d' % (name, len(G), len(rows), rank, len(ker)))
    for v in ker:
        print('      ', {G[i][0]: str(v[i]) for i in range(len(G)) if v[i] != 0})
    return len(ker)


R_ = sp.Rational
# (s0, lam, m1, m2): s0 in [0, 2/5] keeps |p(s)| < 1; (m1, m2) != (0, 0) avoids Y = 0, where f'(Y) = 0
data = [(R_(i % 5, 10), R_(3 + (7*i) % 5, 4), R_((3*i) % 7 - 3, 4) + R_(1, 9), R_((5*i) % 9 - 4, 5) + R_(1, 11))
        for i in range(24)]

p = [s/4, s**2/3, s**3/5]
a = unit_sphere(s/2, s**2/3 - R_(1, 7))
Wacc = worldline(p, a)
Wst = static()

r1 = run('cone field, accelerated source, turning axis', 'conf', U_cone, Wacc, data)
r2 = run('Liouville field f=Y^2, accelerated source', 'exp', U_liou, Wacc, data)
c1 = run('control: cone field, source at rest, fixed axis', 'conf', U_cone, Wst, data)
c2 = run('control: Liouville field f=Y^2, source at rest', 'exp', U_liou, Wst, data)
assert r1 == 0 and r2 == 0 and c1 > 0 and c2 > 0
print('OK: no Lie point symmetry for the accelerated source (exact rational rank).')


==> anc/scripts/explicit_solutions_check.py <==
"""Checks of the explicit solutions written out in Sections 6.1 and 8.5.

Cubic, Box u = u^3 (Box = d_t^2 - Laplacian):
  (a) source at rest, axis z:        u = 4z/(3x^2+3y^2+2z^2)
  (b) uniformly accelerated source z(tau) = (sinh tau, 0, 0, cosh tau):
      P = (t^2-r^2-1)/2, rho^2 = t^2 - z^2 + P^2,
      u = 4 sigma/(3 rho^2 - sigma^2) with sigma = (r^2-t^2-1)/2 (axis along the
      acceleration) or sigma = x (fixed transverse axis); also rho^2 - sigma^2 >= 0
  (c) rotating wave, source at rest: u = f(phi - alpha(t-r))/sqrt(x^2+y^2),
      f'' + f + c f^3 = 0, f = A cn(omega theta, k), omega^2 = 1 + cA^2,
      k^2 = cA^2/(2 omega^2); single-valued when 4K(k)/omega = 2 pi/n
  (d) parametric form u = 4 m3/(rho (3 - m3^2)) for an arbitrary worldline
      (checked numerically against the retarded-time formula)
Liouville, Box u = C e^u:
  (e) source at rest, f(Y) = Y^n: e^u = 8 n^2 (x^2+y^2)^(n-1)/(C ((r+z)^n + (r-z)^n)^2)
"""
import sympy as sp, mpmath as mp, random

t, x, y, z, C = sp.symbols('t x y z C', real=True)
r2 = x**2 + y**2 + z**2; r = sp.sqrt(r2)
box = lambda u: sp.diff(u, t, 2) - sp.diff(u, x, 2) - sp.diff(u, y, 2) - sp.diff(u, z, 2)

u = 4*z/(3*x**2 + 3*y**2 + 2*z**2)
print('(a) static cone field: residual', sp.simplify(box(u) - u**3))

P = (t**2 - r2 - 1)/2; rho2 = t**2 - z**2 + P**2
for name, sig in (('axis along acceleration', (r2 - t**2 - 1)/2), ('transverse axis', x)):
    u = 4*sig/(3*rho2 - sig**2)
    print('(b) accelerated,', name, ': residual', sp.simplify(sp.together(box(u) - u**3)),
          '; rho^2 - sigma^2 =', sp.factor(sp.expand(rho2 - sig**2)))

mp.mp.dps = 40
cc = 1; A = mp.mpf('0.8'); w = mp.sqrt(1 + cc*A**2); m = cc*A**2/(2*w**2)
f = lambda th: A*mp.ellipfun('cn', w*th, m)
alpha = lambda s: mp.sin(2*s) + s**2/3
def urot(T, X, Y, Z):
    R = mp.sqrt(X*X + Y*Y + Z*Z)
    return f(mp.atan2(Y, X) - alpha(T - R))/mp.sqrt(X*X + Y*Y)
def boxnum(U, p):
    d2 = lambda i: mp.diff(lambda q: U(*[q if k == i else p[k] for k in range(4)]), p[i], 2)
    return d2(0) - d2(1) - d2(2) - d2(3)
res = max(abs(boxnum(urot, p) - cc*urot(*p)**3) for p in
          [[mp.mpf(random.uniform(-1, 1)) for _ in range(4)] for _ in range(4)])
print('(c) rotating wave: residual', mp.nstr(res, 5))
for n in (2, 3):
    g = lambda W: 4*mp.ellipk((W**2 - 1)/(2*W**2))/W - 2*mp.pi/n
    W = mp.findroot(g, n + 0.5)
    print('    single-valued profile, n=%d: omega=%s, A=%s' % (n, mp.nstr(W, 10), mp.nstr(mp.sqrt(W**2 - 1), 10)))

# (d) parametric form for a generic worldline: compare with retarded-time evaluation
th = lambda s: [mp.cosh(s/3)*0 + 1, mp.sin(s)/3, s**2/7, mp.cos(2*s)/5]   # zdot direction (normalised below)
def zdot(s):
    v = th(s); return v
def zpos(s):
    return [mp.quad(lambda q: zdot(q)[i], [0, s]) for i in range(4)]
def frame(s):
    v = zdot(s); n = mp.sqrt(v[0]**2 - v[1]**2 - v[2]**2 - v[3]**2); V = [c/n for c in v]
    a = [mp.cos(s), mp.sin(s)*mp.cos(s/2), mp.sin(s)*mp.sin(s/2)]          # rotating unit vector
    va = sum(V[i+1]*a[i] for i in range(3))
    e = [va] + [a[i] + va/(1 + V[0])*V[i+1] for i in range(3)]
    return V, e
mdot = lambda a, b: a[0]*b[0] - a[1]*b[1] - a[2]*b[2] - a[3]*b[3]
s0 = mp.mpf('0.4'); rho0 = mp.mpf('1.3'); m3 = mp.mpf('0.35')
V, e = frame(s0)
# a unit spacelike vector orthogonal to V and e: Gram-Schmidt of (0,1,0,0)
b = [0, 1, 0, 0]
b = [b[i] - mdot(b, V)*V[i] for i in range(4)]; b = [b[i] + mdot(b, e)*e[i] for i in range(4)]
nb = mp.sqrt(-mdot(b, b)); b = [c/nb for c in b]
mperp = mp.sqrt(1 - m3**2)
R = [rho0*(V[i] + m3*e[i] + mperp*b[i]) for i in range(4)]
X0 = [zpos(s0)[i] + R[i] for i in range(4)]
rho = mdot(R, V); sig = -mdot(R, e)
print('(d) parametric form: R.R =', mp.nstr(mdot(R, R), 5), ' rho - rho0 =', mp.nstr(rho - rho0, 5),
      ' 4 sigma/(3 rho^2 - sigma^2) - 4 m3/(rho (3 - m3^2)) =',
      mp.nstr(4*sig/(3*rho**2 - sig**2) - 4*m3/(rho0*(3 - m3**2)), 5))

for n in (1, 2, 3):
    u = sp.log(8*n**2*(x**2 + y**2)**(n - 1)/(C*((r + z)**n + (r - z)**n)**2))
    resid = box(u) - C*sp.exp(u)
    if n < 3:
        out = sp.simplify(resid)
    else:
        out = max(abs(sp.N(resid.subs({t: 0, x: sp.Rational(random.randint(1, 9), 7), y: sp.Rational(random.randint(1, 9), 5),
                                        z: sp.Rational(random.randint(-9, 9), 3), C: sp.Rational(3, 2)}), 40)) for _ in range(4))
    print('(e) Liouville, source at rest, f = Y^%d: residual' % n, out)

# (f) the cylinder profile, Lambda'' + Lambda/4 + c Lambda^5 = 0 (Section 8.3):
#     Lambda^2 = E/(wp(phi) + 1/12), wp = Weierstrass function with g2 = 1/12, g3 = 1/216 + 4cE^2/3
Pw, dPw, Ee, cc_ = sp.symbols('P dP E c')
g2 = sp.Rational(1, 12); g3 = sp.Rational(1, 216) + 4*cc_*Ee**2/3
L = ((Pw + sp.Rational(1, 12))/Ee)**sp.Rational(-1, 2)
dL = -sp.Rational(1, 2)*((Pw + sp.Rational(1, 12))/Ee)**sp.Rational(-3, 2)*dPw/Ee
fi = sp.simplify((dL**2 + L**2/4 + cc_*L**6/3 - Ee).subs(dPw**2, 4*Pw**3 - g2*Pw - g3))
print('(f) cylinder: first integral Lambda\'^2 + Lambda^2/4 + c Lambda^6/3 = E holds:', fi == 0)
# period as a function of the amplitude L_m, and the single-valued profiles for c = 1
Tm = lambda Lm, c: 4*mp.quad(lambda th: 1/mp.sqrt(mp.mpf(1)/4 + c*Lm**4*(1 + mp.sin(th)**2 + mp.sin(th)**4)/3), [0, mp.pi/2])
for n in (1, 2, 3):
    Lm = mp.findroot(lambda q: Tm(q, 1) - 2*mp.pi/n, 1.0*n**0.5)
    print('    c=1, n=%d: amplitude %s, E_n = %s' % (n, mp.nstr(Lm, 8), mp.nstr(Lm**2/4 + Lm**6/3, 8)))
# full equation Box u = c u^5 for u = rho^{-1/2} Lambda(theta), theta = phi - phi0(t - rho),
# rho = sqrt(x^2+y^2), symbolic: chain rule with L0 = Lambda, L1 = Lambda', L2 = Lambda''
L0, L1, L2 = sp.symbols('L0 L1 L2')
p0 = sp.Function('phi0')
rh = sp.sqrt(x**2 + y**2)
theta = sp.atan2(y, x) - p0(t - rh)
def D(e, v):
    tv = sp.diff(theta, v)
    return sp.diff(e, v) + sp.diff(e, L0)*L1*tv + sp.diff(e, L1)*L2*tv
ucyl = L0/sp.sqrt(rh)
boxc = D(D(ucyl, t), t) - D(D(ucyl, x), x) - D(D(ucyl, y), y) - D(D(ucyl, z), z)
resid = sp.simplify((boxc - cc_*ucyl**5).subs(L2, -L0/4 - cc_*L0**5))
print('    cylinder, full equation Box u = c u^5 with arbitrary phi0(t-rho): residual', resid)

# (g) explicit lifted solutions of Section 5.2, arbitrary functions of s = t + x
s_ = t + x
c1, c2, wf = sp.Function('c1')(s_), sp.Function('c2')(s_), sp.Function('w')(s_)
th, et = sp.Function('theta')(s_), sp.Function('eta')(s_)
A_, B_ = sp.symbols('A B', positive=True)
u = sp.log(8*wf**2/(wf**2 + (y - c1)**2 + (z - c2)**2)**2)
print('(g) Liouville lump, Box u = e^u: residual', sp.simplify(box(u) - sp.exp(u)))
u = sp.tanh((y*sp.cos(th) + z*sp.sin(th) + et)/sp.sqrt(2))
print('    phi^4 wall, Box u = u - u^3: residual', sp.simplify(box(u) - (u - u**3)))
u = sp.sqrt(2)/sp.cosh(y*sp.cos(th) + z*sp.sin(th) + et)
print('    sech soliton, Box u = u^3 - u: residual', sp.simplify(box(u) - (u**3 - u)))
ex = (B_ - A_)/B_ - B_/4*((y - c1)**2 + (z - c2)**2)
u = sp.exp(ex)
print('    gausson, Box u = A u + B u ln u: residual', sp.simplify(sp.expand((box(u) - A_*u - B_*u*ex)/u)))
rr = sp.Symbol('rr', positive=True); W = sp.Symbol('W', positive=True)
print('    lump weight: int e^u dy dz =', sp.integrate(8*W**2/(W**2 + rr**2)**2*2*sp.pi*rr, (rr, 0, sp.oo)))
# two lumps: h = (zeta-a)(zeta-b)/(zeta-d), degree 2: total weight 16 pi (numerical)
def lump2(Y, Z):
    zeta = mp.mpc(Y, Z); a, b, d = mp.mpc(1, 0), mp.mpc(-1, 0.5), mp.mpc(0.2, -1)
    h = (zeta - a)*(zeta - b)/(zeta - d)
    hp = ((2*zeta - a - b)*(zeta - d) - (zeta - a)*(zeta - b))/(zeta - d)**2
    return 8*abs(hp)**2/(1 + abs(h)**2)**2
mp.mp.dps = 15
tot = mp.quad(lambda R_, P_: lump2(R_*mp.cos(P_), R_*mp.sin(P_))*R_, [0, 1, 3, 10, mp.inf], [0, mp.pi, 2*mp.pi])
print('    two lumps (rational h of degree 2): weight / (8 pi) =', mp.nstr(tot/(8*mp.pi), 8))

# (h) finite-energy solutions u = Omega psi(tau), Section 9.2: equation and energy
#     E = 2 pi^2 (psi'^2/2 + psi^2/2 - psi^4/4); u = Omega (E = pi^2/2), u = Omega A sn(...)
mp.mp.dps = 25
def make_u(psi):
    def U(T, X, Y, Z):
        R = mp.sqrt(X*X + Y*Y + Z*Z); PP = (1 + (T + R)**2)*(1 + (T - R)**2)
        return 2/mp.sqrt(PP)*psi(mp.atan(T + R) + mp.atan(T - R))
    return U
def energy(U, T):
    f = lambda R: 4*mp.pi*R**2*(mp.diff(lambda q: U(q, R, 0, 0), T)**2/2
                                + mp.diff(lambda q: U(T, q, 0, 0), R)**2/2 - U(T, R, 0, 0)**4/4)
    return mp.quad(f, [0, 1, 5, 50, mp.inf])
Aa = mp.mpf('0.8'); bb = mp.sqrt(1 - Aa**2/2); kk = Aa**2/(2 - Aa**2)
for name, psi, Eexp in (('Omega', lambda T: mp.mpf(1), mp.pi**2/2),
                        ('Omega A sn', lambda T: Aa*mp.ellipfun('sn', bb*T, kk), mp.pi**2*Aa**2*(1 - Aa**2/2))):
    U = make_u(psi)
    res = max(abs(boxnum(U, p) - U(*p)**3) for p in [[mp.mpf(random.uniform(-2, 2)) for _ in range(4)] for _ in range(2)])
    print('(h) %-11s residual %s, E(0) - formula = %s, E(1.3) - formula = %s'
          % (name, mp.nstr(res, 3), mp.nstr(energy(U, 0) - Eexp, 3), mp.nstr(energy(U, mp.mpf('1.3')) - Eexp, 3)))
# (i) two Liouville lumps: weight 16 pi, and the collapsing lump of h = 2 w zeta/(zeta^2 - a^2)
for a2 in (1.0, 0.0, -1.0):
    hp_ = lambda zz: -2*zz/(zz**2 - a2)**2; h_ = lambda zz: 1/(zz**2 - a2)
    tot = mp.quad(lambda R_, P_: (8*abs(hp_(R_*mp.expj(P_)))**2/(1 + abs(h_(R_*mp.expj(P_)))**2)**2)*R_,
                  [0, 0.5, 1, 2, 10, mp.inf], [0, mp.pi/2, mp.pi, 3*mp.pi/2, 2*mp.pi])
    print('(i) h = 1/(zeta^2 - a^2), a^2 = %4.1f: weight/(8 pi) = %s' % (a2, mp.nstr(tot/(8*mp.pi), 8)))
wv = mp.mpf('0.5')
for av in (mp.mpf('0.1'), mp.mpf('0.03')):
    peak = 8*abs(-2*wv*av**2/(-av**2)**2)**2      # e^u at zeta = 0
    print('    h = 2 w zeta/(zeta^2-a^2), a = %s: e^u(0) = %s, 32 w^2/a^4 = %s' % (av, mp.nstr(peak, 8), mp.nstr(32*wv**2/av**4, 8)))


==> anc/scripts/fip_np_coefficients.py <==
import mpmath as mp
mp.mp.dps=30
G=mp.diag([1,-1,-1,-1])
def dotv(a,b): return sum(G[i,i]*a[i]*b[i] for i in range(4))
def grad(F,X): return [mp.diff(lambda s: F(*[X[j]+(s if j==i else 0) for j in range(4)]),0) for i in range(4)]
def tetrad(Phi,X):
    k=grad(Phi,X)                        # covector components d_mu Phi
    kv=[G[i,i]*k[i] for i in range(4)]   # raised
    N=dotv(kv,[mp.conj(c) for c in kv]).real
    m=[c/mp.sqrt(-N) for c in kv]
    a=[mp.re(c) for c in kv]; b=[mp.im(c) for c in kv]
    # orthogonal complement of a,b: solve dot(w,a)=dot(w,b)=0
    M=mp.matrix([[G[i,i]*mp.re(a[i]) for i in range(4)],[G[i,i]*mp.re(b[i]) for i in range(4)]])
    # null space via two coordinates free
    import itertools
    best=None
    for fr in itertools.combinations(range(4),2):
        piv=[i for i in range(4) if i not in fr]
        A=mp.matrix([[mp.re(M[r,piv[0]]),mp.re(M[r,piv[1]])] for r in range(2)])
        d=abs(A[0,0]*A[1,1]-A[0,1]*A[1,0])
        if best is None or d>best[0]: best=(d,fr,piv,A)
    _,fr,piv,A=best
    def solve(c1,c2):
        rhs=mp.matrix([-(mp.re(M[r,fr[0]])*c1+mp.re(M[r,fr[1]])*c2) for r in range(2)])
        dt=A[0,0]*A[1,1]-A[0,1]*A[1,0]; s_=[(rhs[0]*A[1,1]-A[0,1]*rhs[1])/dt,(A[0,0]*rhs[1]-A[1,0]*rhs[0])/dt]; w=[0]*4; w[piv[0]]=s_[0]; w[piv[1]]=s_[1]; w[fr[0]]=c1; w[fr[1]]=c2; return w
    w1=solve(1,0); w2=solve(0,1)
    # null combos w1 + s w2
    A2=dotv(w2,w2); B2=2*dotv(w1,w2); C2=dotv(w1,w1)
    disc=mp.sqrt(B2**2-4*A2*C2)
    roots=sorted([mp.re((-B2+disc)/(2*A2)),mp.re((-B2-disc)/(2*A2))])
    l=[w1[i]+roots[0]*w2[i] for i in range(4)]; n=[w1[i]+roots[1]*w2[i] for i in range(4)]
    l=[c/l[0] for c in l]; n=[c/dotv(l,n) for c in n]
    return l,n,m
def coeffs(Phi,X):
    l,n,m=tetrad(Phi,X); mb=[mp.conj(c) for c in m]
    def dirderiv(field_index, vec):   # derivative of tetrad vector field along vec
        def comp(i):
            return sum(vec[j]*mp.diff(lambda s: tetrad(Phi,[X[q]+(s if q==j else 0) for q in range(4)])[field_index][i],0) for j in range(4))
        return [comp(i) for i in range(4)]
    Dl=dirderiv(0,l); Dn_n=dirderiv(1,n); Dl_m=dirderiv(0,m); Dl_n=dirderiv(0,n); Dn_l=dirderiv(1,l); Dn_mb=dirderiv(1,mb)
    kappa=dotv(m,Dl); sigma=dotv(m,Dl_m); tau=dotv(m,Dl_n)
    nu=-dotv(mb,Dn_n); lam=-dotv(mb,Dn_mb); pi=-dotv(mb,Dn_l)
    return dict(kappa=kappa,sigma=sigma,tau=tau,nu=nu,lam=lam,pi=pi,checks=(dotv(l,l),dotv(n,n),dotv(l,m),dotv(n,m),dotv(m,mb)))
# examples
w=lambda t,z:t-z; v=lambda t,z:t+z
A0,A1,A2,A3=mp.mpc(0.5,1/3.),1,mp.mpc(0.4,-0.25),mp.mpc(0,1/3.)
def YR(t,x,y,z): return -(A0+A2*mp.mpc(x,y)+A3*(t-z))/(A1+A2*(t+z)+A3*mp.mpc(x,-y))
def Phi1(t,x,y,z): Y=YR(t,x,y,z); return Y**2+Y/3
def Ysrc(t,x,y,z):  # source at rest
    r=mp.sqrt(x*x+y*y+z*z); return mp.mpc(x,y)/(r+z)
def Kerr(t,x,y,z):
    rc=mp.sqrt(x*x+y*y+(z-1j)**2); return mp.mpc(x,y)/(rc+z-1j)
def bate(t,x,y,z):
    def Av(p,q): return [1+p*q,p+q,1j*(q-p),1-p*q]
    def Gf(P):
        A=Av(P,P**2/3); return A[0]*t-A[1]*x-A[2]*y-A[3]*z+P
    return mp.findroot(Gf,mp.mpc(0.2,0.1))
X=[mp.mpf('0.3'),mp.mpf('-0.7'),mp.mpf('0.4'),mp.mpf('1.1')]
for name,P in [('Robinson Y^2+Y/3',Phi1),('source at rest',Ysrc),('Kerr (complex point)',Kerr),('Bateman p=Phi,q=Phi^2/3',bate)]:
    c=coeffs(P,X)
    print(name); print('   ',{k:mp.nstr(abs(v),3) for k,v in c.items() if k!='checks'})
print('--- tests with a curved fibre ---')
def lifted_helix(t,x,y,z):
    s=t+x; return mp.mpc(y,z)*mp.exp(1j*s)+s**2/5
def lifted2(t,x,y,z):
    s=t+x; zz=mp.mpc(y,z); return zz**2/(1+s**2)+mp.sin(s)*zz
for name,P in [('lifted zeta*exp(i s)+s^2/5',lifted_helix),('lifted zeta^2/(1+s^2)+sin(s) zeta',lifted2)]:
    for X in ([mp.mpf('0.3'),mp.mpf('-0.7'),mp.mpf('0.4'),mp.mpf('1.1')],[mp.mpf('0.1'),mp.mpf('0.5'),mp.mpf('-0.3'),mp.mpf('0.6')]):
        c=coeffs(P,X)
        print(name); print('   ',{k:mp.nstr(abs(v),3) for k,v in c.items() if k!='checks'})


==> anc/scripts/gen_z.py <==
import sympy as sp, random
t,x,y,z=sp.symbols('t x y z',real=True); X=[t,x,y,z]; eta=[1,-1,-1,-1]
q=t**2-x**2-y**2-z**2; r2=x**2+y**2+z**2
P=(1+t**2-r2)**2+4*r2
Om=2/sp.sqrt(P); mu=1-8*(x**2+y**2)/P
U=Om*(mu**2+3*sp.sin(mu))
def Pm(m): xi=[0]*4; xi[m]=1; return xi
def K(m):
    xm=eta[m]*X[m]; return [2*xm*X[n]-q*(1 if n==m else 0) for n in range(4)]
def act(xi):
    div=sum(sp.diff(xi[n],X[n]) for n in range(4))
    return sum(xi[n]*sp.diff(U,X[n]) for n in range(4))+div/4*U
c={'(P0+K0)/2':[(a+b)/2 for a,b in zip(Pm(0),K(0))],'(P3-K3)/2':[(a-b)/2 for a,b in zip(Pm(3),K(3))],
   '(P3+K3)/2':[(a+b)/2 for a,b in zip(Pm(3),K(3))],'J12':[0,y,-x,0],'J13':[0,z,0,-x]}
random.seed(1); pts=[[random.uniform(-1.5,1.5) for _ in range(4)] for _ in range(4)]
for n,xi in c.items():
    f=sp.lambdify(X,act(xi),'mpmath'); print(n, max(abs(f(*p)) for p in pts))


==> anc/scripts/kerr_jets_check.py <==
# Independent check (Oct 2026 audit): Appendix A, Lemmas A.1-A.2, and Lemma 6.7 for a general Kerr congruence.
# Independent jet-calculus check of Appendix A (Lemmas A.1, A.2) and Lemma 6.7
# Coordinates (w, v, zeta, zetabar); metric ds^2 = dw dv - dzeta dzetabar
# Y jets: y[i,j] = d_w^i d_zeta^j Y ; Ybar jets: b[i,j] = d_w^i d_zetabar^j Ybar
# Kerr eqs: Y_v = Y Y_zeta, Y_zb = Y Y_w ; Yb_v = Yb Yb_zb, Yb_zeta = Yb Yb_w
import sympy as sp
from functools import lru_cache

NMAX = 6
y = {(i, j): sp.Symbol(f'y{i}{j}') for i in range(NMAX) for j in range(NMAX)}
b = {(i, j): sp.Symbol(f'b{i}{j}') for i in range(NMAX) for j in range(NMAX)}
inv_y = {v: k for k, v in y.items()}
inv_b = {v: k for k, v in b.items()}

def shift_y(e, di, dj):
    # apply pure shifts d_w^di d_zeta^dj to a polynomial in y-jets only
    for _ in range(di):
        e = sum(sp.diff(e, s) * y[(inv_y[s][0] + 1, inv_y[s][1])] for s in e.free_symbols if s in inv_y)
    for _ in range(dj):
        e = sum(sp.diff(e, s) * y[(inv_y[s][0], inv_y[s][1] + 1)] for s in e.free_symbols if s in inv_y)
    return sp.expand(e)

def shift_b(e, di, dj):
    for _ in range(di):
        e = sum(sp.diff(e, s) * b[(inv_b[s][0] + 1, inv_b[s][1])] for s in e.free_symbols if s in inv_b)
    for _ in range(dj):
        e = sum(sp.diff(e, s) * b[(inv_b[s][0], inv_b[s][1] + 1)] for s in e.free_symbols if s in inv_b)
    return sp.expand(e)

@lru_cache(None)
def gen_deriv(sym, coord):
    if sym in inv_y:
        i, j = inv_y[sym]
        if coord == 'w':  return y[(i + 1, j)]
        if coord == 'z':  return y[(i, j + 1)]
        if coord == 'v':  return shift_y(y[(0, 0)] * y[(0, 1)], i, j)
        if coord == 'zb': return shift_y(y[(0, 0)] * y[(1, 0)], i, j)
    if sym in inv_b:
        i, j = inv_b[sym]
        if coord == 'w':  return b[(i + 1, j)]
        if coord == 'zb': return b[(i, j + 1)]
        if coord == 'v':  return shift_b(b[(0, 0)] * b[(0, 1)], i, j)
        if coord == 'z':  return shift_b(b[(0, 0)] * b[(1, 0)], i, j)
    raise ValueError

def D(e, coord):
    e = sp.sympify(e)
    return sp.expand(sum(sp.diff(e, s) * gen_deriv(s, coord) for s in e.free_symbols))

C = ['w', 'v', 'z', 'zb']
g_low = sp.zeros(4); g_low[0, 1] = g_low[1, 0] = sp.Rational(1, 2); g_low[2, 3] = g_low[3, 2] = -sp.Rational(1, 2)
g_up = g_low.inv()

def conj(e):
    sub = {}
    for k in y: sub[y[k]] = b[k]; sub[b[k]] = y[k]
    return sp.sympify(e).xreplace(sub)

Y, Yb = y[(0, 0)], b[(0, 0)]
ell = [1, Y * Yb, Yb, Y]
raise_ = lambda c: [sp.expand(sum(g_up[m, n] * c[n] for n in range(4))) for m in range(4)]
ellU = raise_(ell)
print('ell.ell =', sp.simplify(sum(ell[m] * ellU[m] for m in range(4))))

# S_{mu nu} = D_mu l_nu + D_nu l_mu ; solve S = lam g + 1/2(alpha l + l alpha)
S = sp.Matrix(4, 4, lambda m, n: D(ell[n], C[m]) + D(ell[m], C[n]))
lam = sp.Symbol('lam'); al = sp.symbols('a0:4')
eqs = [sp.expand(S[m, n] - lam * g_low[m, n] - sp.Rational(1, 2) * (al[m] * ell[n] + al[n] * ell[m]))
       for m in range(4) for n in range(m, 4)]
sol = sp.solve(eqs, [lam] + list(al), dict=True)
print('number of solutions for (lam, alpha):', len(sol))
sol = sol[0]
lamv = sp.expand(sol[lam]); alv = [sp.expand(sol[a]) for a in al]
Z = y[(0, 1)] - Yb * y[(1, 0)]; Zb = conj(Z)
W = y[(1, 1)] - Yb * y[(2, 0)]; Wb = conj(W)
Q = y[(0, 2)] - 2 * Yb * y[(1, 1)] + Yb**2 * y[(2, 0)]; Qb = conj(Q)
print('lambda + 2(Z+Zb) =', sp.simplify(lamv + 2 * (Z + Zb)))
alpha_claim = [0, 2 * (y[(0, 1)] + b[(0, 1)]), 2 * b[(1, 0)], 2 * y[(1, 0)]]
print('alpha - claimed =', [sp.simplify(alv[i] - alpha_claim[i]) for i in range(4)])
print('residual of o2 with solution:', set(sp.simplify(e.subs(sol)) for e in eqs))

# tetrad covectors and vectors
n_ = [0, sp.Rational(1, 2), 0, 0]
m_ = [0, Y, 1, 0]
mb_ = [0, Yb, 0, 1]
nU, mU, mbU = raise_(n_), raise_(m_), raise_(mb_)
dot = lambda A, B: sp.expand(sum(A[i] * B[i] for i in range(4)))  # covector . vector
print('l.n =', dot(ell, nU), ' m.mb =', dot(m_, mbU), ' m.l =', dot(m_, ellU), ' m.m =', dot(m_, mU), ' m.n =', dot(m_, nU))

def two_form(c):
    return sp.Matrix(4, 4, lambda m, n: sp.expand(D(c[n], C[m]) - D(c[m], C[n])))
dl = two_form(ell)
dal = two_form(alv)
ev = lambda F, A, B: sp.expand(sum(F[i, j] * A[i] * B[j] for i in range(4) for j in range(4)))

tw = ev(dl, mU, mbU)
print('dl(m,mb) [vectors raised] - 4(Zb - Z) =', sp.simplify(tw - 4 * (Zb - Z)))
comps = {
 'dalpha(l,mb) - 8Q':  ev(dal, ellU, mbU) - 8 * Q,
 'dalpha(l,m) - 8Qb':  ev(dal, ellU, mU) - 8 * Qb,
 'dalpha(n,m) + 4Yww': ev(dal, nU, mU) + 4 * y[(2, 0)],
 'dalpha(l,n) + 4(W+Wb)': ev(dal, ellU, nU) + 4 * (W + Wb),
 'dalpha(m,mb) + 8(W-Wb)': ev(dal, mU, mbU) + 8 * (W - Wb),
}
for k, val in comps.items():
    print(k, '=', sp.factor(sp.simplify(val)))
# print the raw components too
print('raw dalpha(l,mb) =', sp.factor(ev(dal, ellU, mbU)))
print('raw dalpha(l,m)  =', sp.factor(ev(dal, ellU, mU)))
print('raw dalpha(n,m)  =', sp.factor(ev(dal, nU, mU)))
print('raw dalpha(l,n)  =', sp.factor(ev(dal, ellU, nU)))
print('raw dalpha(m,mb) =', sp.factor(ev(dal, mU, mbU)))

# Lemma A.2
Op = lambda e: sp.expand(D(e, 'zb') - Y * D(e, 'w'))
OQ = Op(Q)
third = [s for s in OQ.free_symbols if (s in inv_y and sum(inv_y[s]) >= 3) or (s in inv_b and sum(inv_b[s]) >= 3)]
print('third-order jets in Op(Q):', third)
r1 = sp.expand(OQ - 2 * W * (Z - Zb))
r1_modQ = sp.expand(r1.subs(y[(0, 2)], sp.solve(Q, y[(0, 2)])[0]))
print('Op(Q) - 2W(Z-Zb)  mod Q =', sp.factor(r1_modQ))
print('Op(Q) mod Q, factored    =', sp.factor(sp.expand(OQ.subs(y[(0, 2)], sp.solve(Q, y[(0, 2)])[0]))))
OW = Op(W)
third = [s for s in OW.free_symbols if (s in inv_y and sum(inv_y[s]) >= 3) or (s in inv_b and sum(inv_b[s]) >= 3)]
print('third-order jets in Op(W):', third)
subQW = {y[(1, 1)]: Yb * y[(2, 0)]}
r2 = sp.expand(OW - y[(2, 0)] * (Z - Zb))
r2m = sp.expand(r2.subs(y[(0, 2)], sp.solve(Q, y[(0, 2)])[0]).subs(subQW))
print('Op(W) - Yww(Z-Zb) mod (Q,W) =', sp.factor(r2m))
print('Op(W) mod (Q,W), factored   =', sp.factor(sp.expand(OW.subs(y[(0, 2)], sp.solve(Q, y[(0, 2)])[0]).subs(subQW))))

# Lemma 6.7 (Raychaudhuri identity) for the general Kerr congruence, in jets
xiU = ellU
kappa_vec = [sp.expand(sum(xiU[m] * D(ell[nn], C[m]) for m in range(4))) for nn in range(4)]
kap = kappa_vec[0]  # since ell_w = 1
print('geodesic: (xi.d)xi - kappa xi =', [sp.simplify(kappa_vec[i] - kap * ell[i]) for i in range(4)])
print('alpha.xi - 2(kappa-lam) =', sp.simplify(dot(alv, xiU) - 2 * (kap - lamv)))
div = sp.expand(sum(g_up[m, nn] * D(ell[nn], C[m]) for m in range(4) for nn in range(4)))
print('div xi - (lam+kappa) =', sp.simplify(div - lamv - kap))
transp = sp.expand(sum(xiU[m] * D(lamv, C[m]) for m in range(4)))
twist1 = ev(dl, mU, mbU) / 2   # m normalised to m.mb = -1 means m -> m/sqrt2 : bilinear -> factor 1/2
lhs = sp.expand(transp - (kap * lamv - lamv**2 / 2))
rhs = sp.expand(sp.Rational(1, 2) * twist1 * conj(twist1) )
print('Raychaudhuri: xi.dlam - (kappa lam - lam^2/2) - 1/2|dxi(m,mb)|^2 =', sp.simplify(lhs - rhs))
# note twist1 is purely imaginary: |twist1|^2 = -twist1^2
print('twist1 + conj(twist1) =', sp.simplify(twist1 + conj(twist1)))


==> anc/scripts/liouville_angular_weight.py <==
# Independent check (Oct 2026 audit): int_{S^2} e^w dOmega = 8 pi deg f / C after Theorem 8.7 (here C=1).
# angular weight int_{S^2} e^w dOmega for e^w=(2/C)|f'|^2(1+|Y|^2)^2/(1+|f|^2)^2, dOmega = 4 dA/(1+|Y|^2)^2
import mpmath as mp
mp.mp.dps=20
C=1
for name,f,fp,deg in [('f=Y',lambda Y:Y,lambda Y:1,1),('f=Y^2',lambda Y:Y**2,lambda Y:2*Y,2),('f=(Y^3+1)/(2Y-1)',lambda Y:(Y**3+1)/(2*Y-1),lambda Y:(3*Y**2*(2*Y-1)-2*(Y**3+1))/(2*Y-1)**2,3)]:
    # integrate in polar coords on the Y plane: integrand (8/C)|f'|^2/(1+|f|^2)^2 r dr dphi
    g=lambda r,ph: 8/C*abs(fp(r*mp.expj(ph)))**2/(1+abs(f(r*mp.expj(ph)))**2)**2*r
    I=mp.quad(g,[0,0.5,1,2,10,mp.inf],[0,mp.pi/2,mp.pi,3*mp.pi/2,2*mp.pi])
    print(name,' int e^w dOmega =',mp.nstr(I,12),'  4 pi deg =',mp.nstr(4*mp.pi*deg,12),'  8 pi deg =',mp.nstr(8*mp.pi*deg,12))


==> anc/scripts/liouville_bateman_tests.py <==
import mpmath as mp, random
mp.mp.dps=40
eta=[1,-1,-1,-1]
def Avec(p,q):   # complex null covector A_mu with A.A=0 (mostly-minus): (1+pq, p+q, i(q-p), 1-pq) with lowered signs
    return [1+p*q, p+q, 1j*(q-p), 1-p*q]
def check_null(p,q):
    A=Avec(p,q); return A[0]**2-A[1]**2-A[2]**2-A[3]**2
print('A.A =',check_null(mp.mpc(0.3,0.2),mp.mpc(-0.5,0.7)))
def make(pf,qf,Bf):
    def Phi(*X):
        def G(P):
            A=Avec(pf(P),qf(P)); return A[0]*X[0]-A[1]*X[1]-A[2]*X[2]-A[3]*X[3]+Bf(P)
        return mp.findroot(G, mp.mpc(0.2,0.1))
    return Phi
def tests(name,Phi,pt):
    X=[mp.mpf(c) for c in pt]
    def d(F,i,Xs=None):
        Xs=Xs or X
        return mp.diff(lambda s: F(*[Xs[j]+(s if j==i else 0) for j in range(4)]),0)
    g=[d(Phi,i) for i in range(4)]
    sq=sum(eta[i]*g[i]**2 for i in range(4))
    box=sum(eta[i]*mp.diff(lambda s: Phi(*[X[j]+(s if j==i else 0) for j in range(4)]),0,2) for i in range(4))
    def lnN(*Xs):
        gg=[mp.diff(lambda s: Phi(*[Xs[j]+(s if j==i else 0) for j in range(4)]),0) for i in range(4)]
        return mp.log(-mp.re(sum(eta[i]*gg[i]*mp.conj(gg[i]) for i in range(4))))
    N=-mp.exp(lnN(*X))
    bl=sum(eta[i]*mp.diff(lambda s: lnN(*[X[j]+(s if j==i else 0) for j in range(4)]),0,2) for i in range(4))
    print(f'{name:34s} (dPhi)^2={mp.nstr(abs(sq),3)} BoxPhi={mp.nstr(abs(box),3)} N={mp.nstr(N,5)} Box ln(-N)={mp.nstr(bl,6)}')
c=mp.mpc(0.4,-0.3)
for name,pf,qf,Bf in [('p=Phi, q=c, B=Phi^3',lambda P:P,lambda P:c,lambda P:P**3),
                      ('p=Phi, q=Phi^2/3, B=Phi',lambda P:P,lambda P:P**2/3,lambda P:P),
                      ('p=Phi^2, q=c, B=Phi',lambda P:P**2,lambda P:c,lambda P:P)]:
    Phi=make(pf,qf,Bf)
    for pt in ([0.3,-0.7,0.4,1.1],[0.2,0.5,-0.3,0.6]):
        try: tests(name,Phi,pt)
        except Exception as e: print(name,'fail',e)


==> anc/scripts/liouville_boxlnD.py <==
exec(open('ellsym.py').read().split("sub={L:z+Y*v}")[0])
import sympy as sp
box=lambda f: 4*(Dtot(Dtot(f,w),v)-Dtot(Dtot(f,z),zb))
def ip(f,g):
    F=[Dtot(f,c) for c in coords]; G=[Dtot(g,c) for c in coords]
    return 2*(F[0]*G[1]+F[1]*G[0])-2*(F[2]*G[3]+F[3]*G[2])
A=Yb+P[1]; E=(zb+Yb*v)-P[0]   # E = Lbar - Psi_Y
S=lambda e: sp.factor(sp.cancel(sp.expand(e.subs(L,z+Y*v))))
bD=S(box(D)); gD=S(ip(D,D))
print('Box D      =',bD)
print('(grad D)^2 =',gD)


==> anc/scripts/liouville_boxlnM_formula.py <==
exec(open('ellsym.py').read().split("sub={L:z+Y*v}")[0])
import sympy as sp, random, mpmath as mp
box=lambda f: 4*(Dtot(Dtot(f,w),v)-Dtot(Dtot(f,z),zb))
A=Yb+P[1]; Ab=Y+Q[1]
direct=(box(sp.log(A))+box(sp.log(Ab))-box(sp.log(D))-box(sp.log(Db))).subs(L,z+Y*v)
E=(zb+Yb*v)-P[0]; Eb=(z+Y*v)-Q[0]
PLL,PLY,QLL,QLY=P[4],P[3],Q[4],Q[3]
formula=(4*PLL/(A*D)+4*Ab*(PLY+E*PLL/A)/(A*D*Db)-4*(PLL*v+PLY)/D**2
        +4*QLL/(Ab*Db)+4*A*(QLY+Eb*QLL/Ab)/(Ab*D*Db)-4*(QLL*v+QLY)/Db**2)
syms=sorted((direct.free_symbols|formula.free_symbols),key=str)
f1=sp.lambdify(syms,direct,'mpmath'); f2=sp.lambdify(syms,formula,'mpmath')
mp.mp.dps=30; random.seed(11)
for _ in range(3):
    d={str(s):mp.mpc(random.uniform(-1,1),random.uniform(-1,1)) for s in syms}
    d['v']=mp.mpf(random.uniform(-1,1)); d['zetabar']=mp.conj(d['zeta']); d['Yb']=mp.conj(d['Y'])
    for k in ['Y','L','YY','YL','LL','YYY','YYL','YLL','LLL']:
        if 'P_'+k in d and 'Q_'+k in d: d['Q_'+k]=mp.conj(d['P_'+k])
    x1=f1(*[d[str(s)] for s in syms]); x2=f2(*[d[str(s)] for s in syms])
    print(mp.nstr(x1,12), mp.nstr(x2,12), ' diff', mp.nstr(abs(x1-x2),3))


==> anc/scripts/liouville_kerr_tests.py <==
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True)
X=[t,x,y,z]; e=[1,-1,-1,-1]
box=lambda f: sum(ei*sp.diff(f,v,2) for ei,v in zip(e,X))
dot=lambda f,g: sum(ei*sp.diff(f,v)*sp.diff(g,v) for ei,v in zip(e,X))
w=t-z; v=t+z; zeta=x+sp.I*y; zb=x-sp.I*y
Ys=sp.Symbol('Y')
pt={t:sp.Rational(3,10),x:sp.Rational(-7,10),y:sp.Rational(2,5),z:sp.Rational(11,10)}
def test(name,Psi):
    L=zeta+Ys*v
    eq=sp.expand(w+Ys*zb-Psi(Ys,L))
    sols=sp.solve(eq,Ys)
    for Y in sols[:1]:
        Yb=sp.conjugate(Y)
        N=dot(Y,Yb)
        vals=[sp.N(q.subs(pt),8) for q in (dot(Y,Y),box(Y),N,box(sp.log(-N)))]
        print(f'{name:40s} (gY)^2={vals[0]}  BoxY={vals[1]}  N={vals[2]}  Box ln(-N)={vals[3]}')
c=sp.Rational(1,3)+sp.I/5
test('Psi = c Y^2 (a=0)',lambda Y,L: c*Y**2)
test('Psi = L + c Y^2 (a=1)',lambda Y,L: L+c*Y**2)
test('Psi = Y L + c Y^2 (a=Y)',lambda Y,L: Y*L+c*Y**2)
test('Psi = Y L + 1 (a=Y, real shift)',lambda Y,L: Y*L+1)
test('Psi = Y L + i (complex shift)',lambda Y,L: Y*L+sp.I)
test('Psi = 2i Y L ? ',lambda Y,L: 2*sp.I*Y*L)
test('Psi = L^2/3 + Y (Psi_LL!=0)',lambda Y,L: L**2/3+Y)
import mpmath as mp, random
mp.mp.dps=40
# Y defined implicitly by w + Y*zb = a*(zeta + Y v) + f(Y); solve by Newton from a seed; derivatives by mp.diff
def make(a,f,fp,seed):
    def Y(t,x,y,z):
        w=t-z; v=t+z; ze=mp.mpc(x,y); zb=mp.mpc(x,-y)
        G=lambda Yv: w+Yv*zb-a*(ze+Yv*v)-f(Yv)
        return mp.findroot(G, seed(t,x,y,z))
    return Y
def checks(name,a,f,fp,seed,pts):
    Yf=make(a,f,fp,seed)
    for p in pts:
        X=[mp.mpf(c) for c in p]; eta=[1,-1,-1,-1]
        def comp(F,i): 
            return mp.diff(lambda s: F(*[X[j]+(s if j==i else 0) for j in range(4)]),0)
        def N_at(*q):
            Xs=list(q)
            g=[mp.diff(lambda s: Yf(*[Xs[j]+(s if j==i else 0) for j in range(4)]),0) for i in range(4)]
            return sum(eta[i]*g[i]*mp.conj(g[i]) for i in range(4))
        lnN=lambda *q: mp.log(-mp.re(N_at(*q)))
        boxln=sum(eta[i]*mp.diff(lambda s: lnN(*[X[j]+(s if j==i else 0) for j in range(4)]),0,2) for i in range(4))
        g=[comp(Yf,i) for i in range(4)]
        print(f'{name:28s} (gY)^2={mp.nstr(abs(sum(eta[i]*g[i]**2 for i in range(4))),3)}  N={mp.nstr(mp.re(N_at(*X)),6)}  Box ln(-N)={mp.nstr(boxln,6)}')
random.seed(1)
pts=[[0.3,-0.7,0.4,1.1],[0.1,0.5,-0.3,0.2]]
seed=lambda t,x,y,z: mp.mpc(0.3,0.2)
checks('a=1, f=Y^3',1,lambda Y:Y**3,None,seed,pts)
checks('a=2+i, f=Y^3+Y',mp.mpc(2,1),lambda Y:Y**3+Y,None,seed,pts)
checks('a=1, f=exp(Y)/5',1,lambda Y:mp.exp(Y)/5,None,seed,pts)


==> anc/scripts/liouville_lumps_figure.py <==
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm, LinearSegmentedColormap
cmap = LinearSegmentedColormap.from_list('seq', ['#f7f9fc', '#9fbbe0', '#3a6fb5', '#123a73'])
L = 2.6; n = 801
x = np.linspace(-L, L, n); Y, Z = np.meshgrid(x, x); Q = Y + 1j*Z
dens = lambda h, hp: 8*np.abs(hp)**2/(1+np.abs(h)**2)**2
fig, axs = plt.subplots(2, 5, figsize=(10, 4.4), constrained_layout=True)
# row A: h = 1/(zeta^2 - a2)
rowA = [1.0, 0.3, 0.0, -0.3, -1.0]
DA = []
for a2 in rowA:
    with np.errstate(all='ignore'):
        h = 1/(Q**2 - a2); hp = -2*Q/(Q**2 - a2)**2
        D = dens(h, hp); D[~np.isfinite(D)] = 8*0  # at poles density is finite; patch nan
    DA.append(np.nan_to_num(D))
vmax = max(d.max() for d in DA)
for ax, a2, D in zip(axs[0], rowA, DA):
    im = ax.imshow(D, extent=[-L, L, -L, L], origin='lower', cmap=cmap, vmin=0, vmax=vmax)
    ax.set_title(r'$a^2=%g$' % a2, fontsize=10)
    ax.set_xticks([-2, 0, 2]); ax.set_yticks([-2, 0, 2]); ax.tick_params(labelsize=7, colors='#555')
    for s in ax.spines.values(): s.set_color('#bbb')
axs[0, 0].set_ylabel('$h=1/(\\zeta^2-a^2)$\n$z$', fontsize=10)
fig.colorbar(im, ax=axs[0, :], shrink=0.85, label='$e^u$')
# row B: h = 2 w zeta/(zeta^2 - a^2), w = 1/2
w = 0.5; rowB = [1.0, 0.6, 0.4, 0.25, 0.15]
for ax, a in zip(axs[1], rowB):
    with np.errstate(all='ignore'):
        h = 2*w*Q/(Q**2 - a**2); hp = -2*w*(Q**2 + a**2)/(Q**2 - a**2)**2
        D = np.nan_to_num(dens(h, hp))
    D = np.maximum(D, 1e-4)
    im2 = ax.imshow(D, extent=[-L, L, -L, L], origin='lower', cmap=cmap, norm=LogNorm(1e-3, 4e3))
    ax.set_title(r'$a=%g$, peak %s' % (a, ('%.0f' % D.max()) if D.max()<1e3 else ('$%.1f\\cdot10^{%d}$' % (D.max()/10**int(np.log10(D.max())), int(np.log10(D.max()))))), fontsize=10)
    ax.set_xticks([-2, 0, 2]); ax.set_yticks([-2, 0, 2]); ax.tick_params(labelsize=7, colors='#555')
    for s in ax.spines.values(): s.set_color('#bbb')
    ax.set_xlabel('$y$', fontsize=10)
axs[1, 0].set_ylabel('$h=\\zeta/(\\zeta^2-a^2)$\n$z$', fontsize=10)
fig.colorbar(im2, ax=axs[1, :], shrink=0.85, label='$e^u$ (log scale)')
fig.savefig('liouville_lumps.png', dpi=150); fig.savefig('fig_lumps.pdf', dpi=200)
print('ok', vmax)


==> anc/scripts/liouville_null_line.py <==
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True)
s=(t**2-x**2-y**2-z**2)/(2*(t-x))          # retarded parameter for z(s)=(s,s,0,0)
R0=t-s; n=[(x-s)/R0,y/R0,z/R0]
print('|n|^2-1 =',sp.simplify(sum(c**2 for c in n)-1))
Y=(n[1]+sp.I*n[2])/(1-n[0])                # stereographic, pole along direction of motion
print('Y - (y+iz)/(t-x) =',sp.simplify(Y-(y+sp.I*z)/(t-x)))
print('R0 - (t-x)(1+|Y|^2)/2 =',sp.simplify(R0-(t-x)*(1+((y**2+z**2)/(t-x)**2))/2))


==> anc/scripts/liouville_robinson.py <==
import sympy as sp, mpmath as mp, random
t,x,y,z=sp.symbols('t x y z',real=True)
X=[t,x,y,z]; e=[1,-1,-1,-1]
box=lambda f: sum(ei*sp.diff(f,v,2) for ei,v in zip(e,X))
dot=lambda f,g: sum(ei*sp.diff(f,v)*sp.diff(g,v) for ei,v in zip(e,X))
w=t-z; v=t+z; zeta=x+sp.I*y; zb=x-sp.I*y
A0,A1,A2,A3=sp.Rational(1,2)+sp.I/3,1,sp.Rational(2,5)-sp.I/4,sp.I/3
Y=-(A0+A2*zeta+A3*w)/(A1+A2*v+A3*zb)
Phi=Y**2+sp.Rational(1,3)*Y
Phib=sp.conjugate(Phi)
N=dot(Phi,Phib)
u=sp.log(-4*N/(1+Phi*Phib)**2)
res=box(u)-sp.exp(u)
f=sp.lambdify(X,res,'mpmath')
mp.mp.dps=30
random.seed(3)
pts=[[mp.mpf(random.uniform(-1,1)) for _ in range(4)] for _ in range(4)]
print('Robinson-Liouville residuals:',[mp.nstr(abs(f(*p)),3) for p in pts])
# symmetry rank: Poincare + dilation generators acting on u (dilation: x.d u + 2)
U=u
gens=[]
for i in range(4): gens.append(sp.diff(U,X[i]))
eta=[1,-1,-1,-1]
for i in range(4):
    for j in range(i+1,4):
        # J_ij = x_i d_j - x_j d_i with lowered indices
        gens.append(eta[i]*X[i]*sp.diff(U,X[j])-eta[j]*X[j]*sp.diff(U,X[i]))
gens.append(sum(X[i]*sp.diff(U,X[i]) for i in range(4))+2)
G=[sp.lambdify(X,g,'mpmath') for g in gens]
rows=[]
for k in range(24):
    p=[mp.mpf(random.uniform(-1,1)) for _ in range(4)]
    rows.append([G[j](*p) for j in range(11)])
Mx=mp.matrix(rows)
# real and imaginary parts (u is real up to roundoff)
Mr=mp.matrix([[mp.re(Mx[i,j]) for j in range(11)] for i in range(24)])
U_,S,V_=mp.svd_r(Mr)
print('singular values:',[mp.nstr(S[i],3) for i in range(11)])


==> anc/scripts/liouville_twistfree_cones.py <==
import sympy as sp
# Case (b): Phi = F(s, Y, Ybar) constant along rays of light cones of a curve.
# Use only the identities: (grad s)^2=0, grad s.grad Y=0, (grad Y)^2=0, gradY.gradYbar=M, BoxY=0, Box s=2/rho.
Fs,FY,FYb,FsY,FsYb,FYY,FYbYb,FYYb,Fss,M,rho=sp.symbols('F_s F_Y F_Yb F_sY F_sYb F_YY F_YbYb F_YYb F_ss M rho')
# gradPhi = Fs gs + FY gY + FYb gYb ; Gram of (gs,gY,gYb): only nonzero: gY.gYb=M
G={('s','s'):0,('s','Y'):0,('s','Yb'):0,('Y','Y'):0,('Yb','Yb'):0,('Y','Yb'):M}
def g(a,b): return G.get((a,b),G.get((b,a)))
c={'s':Fs,'Y':FY,'Yb':FYb}
sq=sum(c[a]*c[b]*g(a,b) for a in c for b in c)
print('(grad Phi)^2 =',sp.factor(sq))
# Box Phi = sum F_ab g(a,b) + F_s Box s + F_Y BoxY + F_Yb BoxYb
H={('s','s'):Fss,('s','Y'):FsY,('s','Yb'):FsYb,('Y','Y'):FYY,('Yb','Yb'):FYbYb,('Y','Yb'):FYYb}
def h(a,b): return H.get((a,b),H.get((b,a)))
box=sum(h(a,b)*g(a,b) for a in c for b in c)+Fs*2/rho
print('Box Phi =',sp.simplify(box))


==> anc/scripts/liouville_twisting_gram.py <==
exec(open('ellsym.py').read().split("sub={L:z+Y*v}")[0])
import sympy as sp
Lx=z+Y*v; Lbx=zb+Yb*v
def grad(f): return [Dtot(f,a) for a in coords]
def ip(g1,g2):  # inverse metric g^{wv}=2, g^{z zb}=-2 ; coords order w,v,z,zb
    return 2*(g1[0]*g2[1]+g1[1]*g2[0])-2*(g1[2]*g2[3]+g1[3]*g2[2])
gY=[dY(a) for a in coords]; gYb=[dYb(a) for a in coords]
gL=grad(Lx); gLb=grad(Lbx)
A=Yb+P[1]; Ab=Y+Q[1]
names={'Y':gY,'Yb':gYb,'L':gL,'Lb':gLb}
res={}
for a in names:
    for b in names:
        if (b,a) in res: continue
        res[(a,b)]=sp.factor(sp.simplify(ip(names[a],names[b])))
        print(a,b,':',res[(a,b)])
box=lambda f: 4*(Dtot(Dtot(f,w),v)-Dtot(Dtot(f,z),zb))
print('Box L  =',sp.factor(sp.simplify(box(Lx))))
print('Box Lb =',sp.factor(sp.simplify(box(Lbx))))
print('Box Y  =',sp.simplify(box(Y)) if False else sp.simplify(4*(Dtot(dY(w),v)-Dtot(dY(z),zb))))


==> anc/scripts/log_cylinder_check.py <==
# Independent check (Oct 2026 audit 2): logarithmic nonlinearity on the cylinder t-rho; the coefficients of rho^2 force B0 = 0.
# Audit 9: log nonlinearity F=A0 u + B0 u ln u on the cylinder phase sigma=t-rho with omega=z (N=1):
# general solution of (R2) gives ln A = beta(sigma,z)+h0(sigma,phi)+b(sigma) rho/2 - (1/2) ln rho.
# Test (R3): Box A/A - B0 ln A must be a function of (sigma,z).
import sympy as sp
t,r,p,z,B0=sp.symbols('t rho phi z B0',real=True)
S=sp.Symbol('S')
beta=sp.Function('beta'); h0=sp.Function('h0'); b=sp.Function('b')
sig=t-r
ell=beta(sig,z)+h0(sig,p)+b(sig)*r/2-sp.log(r)/2
def box(f): return sp.diff(f,t,2)-sp.diff(f,r,2)-sp.diff(f,r)/r-sp.diff(f,p,2)/r**2-sp.diff(f,z,2)
def gsq(f): return sp.diff(f,t)**2-sp.diff(f,r)**2-sp.diff(f,p)**2/r**2-sp.diff(f,z)**2
E=sp.simplify(box(ell)+gsq(ell)-B0*ell)
# change to variables (S=sigma, rho, phi, z): substitute t = S + rho
E2=sp.simplify(E.subs(t,S+r))
print('R3 expression in (sigma,rho,phi,z):'); print(sp.expand(E2))
print('d/drho at fixed sigma:',sp.simplify(sp.diff(E2,r)))


==> anc/scripts/morse.py <==
exec(open('stab.py').read().split('N = int(sys.argv[1])')[0])
N=100
for name,a0 in [('phi=1',None),('n=1',4.2994683036),('n=2',9.01484058),('n=3',14.79494156)]:
    x,phi,D,D2=profile(a0,N)
    tot=0; zero=0; mumax=0; sect=[]
    for p in range(0,40):
        anyneg=False
        for q in range(0,p+1):
            ev=spectrum(phi,x,D,D2,p/2,q/2,k=8)
            neg=int(np.sum(ev<-1e-7)); z=int(np.sum(abs(ev)<1e-6))
            mult=(2 if p else 1)*(2 if q else 1)*(1 if p==q else 2)
            tot+=neg*mult; zero+=z*mult
            if neg: anyneg=True; mumax=max(mumax,math.sqrt(-ev[0])); sect.append((p,q,neg))
        if not anyneg and p>3: break
    print(name,'Morse index =',tot,' zero modes =',zero,' max growth rate mu =',round(mumax,4),' sectors up to |p|=',max(s[0] for s in sect))


==> anc/scripts/moving_source_radiation_check.py <==
"""Check of Proposition `prop:radiation` (field of a moving source for Box u = u^3).

u = 4 sigma / (3 rho^2 - sigma^2),  sigma = -R.e,  rho = R.V,  R = x - z(tau_ret).
Signature (+,-,-,-).  Claims checked:
 (1) exact split  d_mu u = f l_mu / rho + N_mu / rho^2,
       f = -(l.a)(mu W)' - (l.edot) W',
       N = -W' (e + mu (V - l)) - W (V - l),   W(mu) = 4 mu / (3 - mu^2),  mu = sigma/rho;
 (2) radiated power  P = oint f^2 dOmega
       = C_par (e.a)^2 + C_perp (|a|^2 - (e.a)^2) + C_w |D_F e|^2,
     with the constants below (computed exactly with sympy).
The worldline is a generic accelerated, non-planar curve and e(tau) a rotating
unit field orthogonal to the velocity.
"""
import mpmath as mp
import sympy as sp

mp.mp.dps = 30
eta = lambda a, b: a[0]*b[0] - a[1]*b[1] - a[2]*b[2] - a[3]*b[3]
low = lambda a: [a[0], -a[1], -a[2], -a[3]]
add = lambda *vs: [sum(v[i] for v in vs) for i in range(4)]
scl = lambda c, v: [c*x for x in v]

# worldline parametrised by lab time t (speed < 1)
def zt(t):
    return [t, mp.mpf('0.3')*mp.sin(t), mp.mpf('0.2')*mp.sin(2*t)/2 + mp.mpf('0.1')*t,
            mp.mpf('0.25')*mp.cos(mp.mpf('1.3')*t)]
def dz(t):  return [mp.diff(lambda s: zt(s)[i], t) for i in range(4)]
def gam(t): return 1/mp.sqrt(eta(dz(t), dz(t)))
def V(t):   return scl(gam(t), dz(t))
def a(t):   return [gam(t)*mp.diff(lambda s: V(s)[i], t) for i in range(4)]

def e(t):
    """rotating unit spacelike field orthogonal to V"""
    g = [0, mp.cos(mp.mpf('0.7')*t), mp.sin(mp.mpf('0.7')*t), mp.mpf('0.4')]
    v = V(t); g = add(g, scl(-eta(g, v), v))
    return scl(1/mp.sqrt(-eta(g, g)), g)
def edot(t): return [gam(t)*mp.diff(lambda s: e(s)[i], t) for i in range(4)]

def tret(x):
    f = lambda t: (lambda R: eta(R, R))([x[i]-zt(t)[i] for i in range(4)])
    return mp.findroot(f, x[0] - mp.sqrt(x[1]**2 + x[2]**2 + x[3]**2))

W  = lambda m: 4*m/(3 - m**2)
Wp = lambda m: mp.diff(W, m)
mWp = lambda m: mp.diff(lambda s: s*W(s), m)

def u(x):
    t = tret(x); R = [x[i]-zt(t)[i] for i in range(4)]
    rho = eta(R, V(t)); sig = -eta(R, e(t))
    return 4*sig/(3*rho**2 - sig**2)

# ---- (1) exact split at a few points, including moderate distance ----
worst = 0
for x in ([0.9, 0.4, -0.3, 0.5], [3.0, 1.0, 1.5, -2.0], [20.0, -7.0, 9.0, 12.0]):
    x = [mp.mpf(c) for c in x]
    t = tret(x); R = [x[i]-zt(t)[i] for i in range(4)]
    v, ac, ee, ed = V(t), a(t), e(t), edot(t)
    rho = eta(R, v); l = scl(1/rho, R); m = -eta(R, ee)/rho
    f = -eta(l, ac)*mWp(m) - eta(l, ed)*Wp(m)
    N = add(scl(-Wp(m), add(ee, scl(m, add(v, scl(-1, l))))), scl(-W(m), add(v, scl(-1, l))))
    pred = [f*low(l)[i]/rho + low(N)[i]/rho**2 for i in range(4)]
    h = mp.mpf('1e-10')
    num = []
    for i in range(4):
        xp = list(x); xm = list(x); xp[i] += h; xm[i] -= h
        num.append((u(xp) - u(xm))/(2*h))
    err = max(abs(num[i]-pred[i]) for i in range(4)) / max(abs(c) for c in num)
    worst = max(worst, err)
    print('split  rho=%s  rel.err=%s' % (mp.nstr(rho, 5), mp.nstr(err, 3)))
assert worst < 1e-12

# ---- (2) radiated power: constants exactly, then quadrature at one tau ----
mu = sp.symbols('mu')
Ws = 4*mu/(3 - mu**2)
L = sp.log(2 + sp.sqrt(3))
Cpar = 2*sp.pi*sp.integrate((mu*sp.diff(mu*Ws, mu) - sp.diff(Ws, mu))**2, (mu, -1, 1))
Cperp = sp.pi*sp.integrate((1 - mu**2)*sp.diff(mu*Ws, mu)**2, (mu, -1, 1))
Cw = sp.pi*sp.integrate((1 - mu**2)*sp.diff(Ws, mu)**2, (mu, -1, 1))
closed_forms = [16*sp.pi/9*(5*sp.sqrt(3)*L - 9), 16*sp.pi/3*(3 - sp.sqrt(3)*L),
                16*sp.sqrt(3)*sp.pi/9*L]
for name, val, closed in zip(('C_par', 'C_perp', 'C_w'), (Cpar, Cperp, Cw), closed_forms):
    d = sp.N(val - closed, 40)
    print(name, '=', closed, '=', sp.N(closed, 12), ' (difference %s)' % sp.N(d, 3))
    assert abs(d) < 1e-30
cpar, cperp, cw = [mp.mpf(str(sp.N(c, 35))) for c in closed_forms]

t0 = mp.mpf('0.37')
v, ac, ee, ed = V(t0), a(t0), e(t0), edot(t0)
DFe = add(ed, scl(eta(ee, ac), v))                      # Fermi-Walker derivative of e
# orthonormal tetrad (v, ee, b1, b2)
def orth(g, basis):
    for b in basis:
        g = add(g, scl(eta(g, b)/eta(b, b), scl(-1, b)))
    return scl(1/mp.sqrt(abs(eta(g, g))), g)
b1 = orth([0, 1, 0, 0], [v, ee]); b2 = orth([0, 0, 1, 0], [v, ee, b1])
def fdir(m, ph):
    nh = add(scl(m, ee), scl(mp.sqrt(1-m**2)*mp.cos(ph), b1), scl(mp.sqrt(1-m**2)*mp.sin(ph), b2))
    l = add(v, nh)
    return -eta(l, ac)*mWp(m) - eta(l, ed)*Wp(m)
Pquad = mp.quad(lambda m, ph: fdir(m, ph)**2, [-1, 1], [0, 2*mp.pi])
apar2 = eta(ee, ac)**2
aperp2 = -eta(ac, ac) - apar2
w2 = -eta(DFe, DFe)
Pform = cpar*apar2 + cperp*aperp2 + cw*w2
print('P quadrature =', mp.nstr(Pquad, 15), '  P formula =', mp.nstr(Pform, 15))
assert abs(Pquad - Pform) < mp.mpf('1e-15')*Pform
print('scalar Larmor constant for u=q/rho: 4*pi/3 =', mp.nstr(4*mp.pi/3, 12))
print('all checks passed')


==> anc/scripts/nonkerr_phase_cone_check.py <==
# Independent check (Oct 2026 audit 2): Remark rem:nonkerr (ii).
# Audit 4: k=3 elliptic-type reduction from the cone of an ACCELERATED timelike worldline,
# with Y' = stereographic rest-frame direction (rotating frame). Not of the form (a)/(b) of Thm 8.6.
import mpmath as mp
mp.mp.dps=50
H=mp.mpf('1e-12')
def z(s):  return [s, mp.mpf('0.3')*mp.sin(s), mp.mpf('0.2')*mp.cos(mp.mpf('1.3')*s), mp.mpf('0.1')*s*s/(1+s*s)]
def zd(s): return [mp.diff(lambda q: z(q)[i], s) for i in range(4)]
def mdot(a,b): return a[0]*b[0]-a[1]*b[1]-a[2]*b[2]-a[3]*b[3]
def retarded(x):
    s=x[0]-mp.sqrt(x[1]**2+x[2]**2+x[3]**2)
    for _ in range(200):
        R=[x[i]-z(s)[i] for i in range(4)]
        g=mdot(R,R); dg=-2*mdot(R,zd(s))
        ds=-g/dg; s+=ds
        if abs(ds)<mp.mpf(10)**(-48): break
    return s
def frame(s):
    V=zd(s); nV=mp.sqrt(mdot(V,V)); V=[c/nV for c in V]
    # rotating seed vectors -> Gram-Schmidt w.r.t. Minkowski metric, orthogonal to V
    th=mp.mpf('0.7')*s
    seeds=[[0,mp.cos(th),mp.sin(th),0],[0,-mp.sin(th),mp.cos(th),0],[0,0,0,1]]
    es=[]
    for e in seeds:
        e=[e[i]-mdot(e,V)*V[i] for i in range(4)]
        for f in es: e=[e[i]+mdot(e,f)*f[i] for i in range(4)]   # f.f=-1
        ne=mp.sqrt(-mdot(e,e)); es.append([c/ne for c in e])
    return V,es
def data(x):
    s=retarded(x); R=[x[i]-z(s)[i] for i in range(4)]
    V,es=frame(s); rho=mdot(R,V)
    n=[-mdot(R,e)/rho for e in es]       # rest-frame unit direction
    return rho,n
def Yp(x):
    rho,n=data(x); return (n[0]+1j*n[1])/(1+n[2])
def box(fun,x):
    r=0; f0=fun(x)
    for i,sg in enumerate([1,-1,-1,-1]):
        e=[0]*4; e[i]=H
        r+=sg*(fun([x[j]+e[j] for j in range(4)])-2*f0+fun([x[j]-e[j] for j in range(4)]))/H**2
    return r
def grad(fun,x):
    g=[]
    for i in range(4):
        e=[0]*4; e[i]=H
        g.append((fun([x[j]+e[j] for j in range(4)])-fun([x[j]-e[j] for j in range(4)]))/(2*H))
    return g
pts=[[mp.mpf('2.1'),mp.mpf('0.7'),mp.mpf('-0.4'),mp.mpf('0.9')],
     [mp.mpf('3.3'),mp.mpf('-1.2'),mp.mpf('0.5'),mp.mpf('0.6')],
     [mp.mpf('1.4'),mp.mpf('0.2'),mp.mpf('1.1'),mp.mpf('-0.3')],
     [mp.mpf('4.0'),mp.mpf('1.5'),mp.mpf('1.5'),mp.mpf('-1.0')]]
# test angular function phi(n) = n1 n2 + n3^2 + 0.7 n1 ; Delta_S2 phi = -6 n1 n2 - 6 n3^2 + 2 - 1.4 n1
def U(x):
    rho,n=data(x); return (n[0]*n[1]+n[2]**2+mp.mpf('0.7')*n[0])/rho
def LapPhi(x):
    rho,n=data(x); return -6*n[0]*n[1]-6*n[2]**2+2-mp.mpf('1.4')*n[0]
for x in pts:
    rho,n=data(x)
    gY=grad(Yp,x); gYb=[c.conjugate() for c in gY]
    YY=mdot(gY,gY); M=mdot(gY,gYb); Y=Yp(x)
    print('x=',[mp.nstr(c,3) for c in x],
          '| (gradY\')^2=',mp.nstr(abs(YY),3),
          '| rho^2 M+(1+|Y|^2)^2/2=',mp.nstr(abs(rho**2*M+(1+abs(Y)**2)**2/2),3),
          '| Box Y\'=',mp.nstr(abs(box(Yp,x)),5),
          '| Box(phi/rho)+rho^-3 Lap phi=',mp.nstr(box(U,x)+LapPhi(x)/rho**3,3))
# the paper's solution u=4 sigma/(3 rho^2 - sigma^2), sigma=-R.e3 (e3 rotating): Box u - u^3, and translation invariance test
def usol(x):
    rho,n=data(x); mu=n[2]; return 4*mu/(3-mu**2)/rho
for x in pts[:2]:
    print('Box u - u^3 =',mp.nstr(box(usol,x)-usol(x)**3,3),' (u=',mp.nstr(usol(x),8),')')
G=mp.matrix([grad(usol,x) for x in pts])
print('singular values of the 4x4 matrix of grad u at 4 points:',[mp.nstr(sv,6) for sv in mp.svd_r(G,compute_uv=False)])


==> anc/scripts/nonkerr_phase_lift_check.py <==
# Independent check (Oct 2026 audit 2): Remark rem:nonkerr (i).
# Audit 3: elliptic-type reduction NOT of the form (a)/(b) of Thm 8.6, for every k:
# Phi = a(w)*zeta + b(w), A=|a(w)|^p, p=2/(k-1)   (w=t-z, zeta=x+iy); a,b arbitrary complex functions
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True); k=sp.Symbol('k',positive=True)
X=[t,x,y,z]
def grad(f): return [sp.diff(f,v) for v in X]
def dot(f,g):
    a,b=grad(f),grad(g); return a[0]*b[0]-a[1]*b[1]-a[2]*b[2]-a[3]*b[3]
def box(f): return sp.diff(f,t,2)-sp.diff(f,x,2)-sp.diff(f,y,2)-sp.diff(f,z,2)
w=t-z
a1,a2,b1,b2=[sp.Function(n,real=True) for n in ('a1','a2','b1','b2')]
aw=a1(w)+sp.I*a2(w); bw=b1(w)+sp.I*b2(w)
X1=a1(w)*x-a2(w)*y+b1(w); X2=a2(w)*x+a1(w)*y+b2(w)   # Phi = X1 + i X2
Phi=X1+sp.I*X2; Phib=X1-sp.I*X2
print('(grad Phi)^2 =',sp.simplify(dot(Phi,Phi)))
M=sp.simplify(dot(Phi,Phib)); print('M =',M)
print('Box Phi =',sp.simplify(box(Phi)))
p=2/(k-1); absa2=a1(w)**2+a2(w)**2
A=absa2**(p/2)
print('(R1) M/A^(k-1) =',sp.simplify(sp.powsimp(M/A**(k-1),force=True)))
print('(R2) (Box Phi+2 grad lnA.grad Phi)/A^(k-1) =',sp.simplify((box(Phi)+2*dot(sp.log(A),Phi))/A**(k-1)))
print('(R3) Box A =',sp.simplify(box(A)))
P1,P2=sp.symbols('P1 P2'); psi=sp.Function('psi')
u=A*psi(X1,X2)
lap=(sp.diff(psi(P1,P2),P1,2)+sp.diff(psi(P1,P2),P2,2)).subs({P1:X1,P2:X2})
res=sp.simplify(sp.powsimp(sp.expand(box(u)+A**k*lap),force=True))
print('Box(A psi(Phi)) + A^k (Delta psi)(Phi) =',res)
# Kerr direction test: Kerr functions satisfy Y_v = Y Y_zeta (v=t+z, zeta=x+iy); compute Phi_v - Phi*Phi_zeta
# d/dv = (d_t + d_z)/2 ; d/dzeta = (d_x - i d_y)/2
Pv=(sp.diff(Phi,t)+sp.diff(Phi,z))/2; Pz=(sp.diff(Phi,x)-sp.I*sp.diff(Phi,y))/2
print('Phi_v - Phi Phi_zeta =',sp.simplify(Pv-Phi*Pz),'(nonzero: Phi is not a Kerr direction function in this frame)')

# concrete check (direct): k=3,5 ; a(w)=2+cos w + i sin(2w)/2, b(w)=w^2 + i e^w/3, psi(P1,P2)=P1^2 P2 + sin(P1)
import mpmath as mp; mp.mp.dps=30
for kk in (3,5):
    pp=sp.Rational(2,kk-1)
    A1=2+sp.cos(w); A2=sp.sin(2*w)/2; B1=w**2; B2=sp.exp(w)/3
    Y1=A1*x-A2*y+B1; Y2=A2*x+A1*y+B2
    AA=(A1**2+A2**2)**(pp/2)
    psi_=lambda P,Q: P**2*Q+sp.sin(P)
    lapf=sp.diff(psi_(P1,P2),P1,2)+sp.diff(psi_(P1,P2),P2,2)
    uu=AA*psi_(Y1,Y2)
    rr=box(uu)+AA**kk*lapf.subs({P1:Y1,P2:Y2})
    f=sp.lambdify(X,rr,'mpmath')
    print('k=%d residual Box(A psi)+A^k Lap psi at 2 points:'%kk,[mp.nstr(f(*[mp.mpf(v) for v in pt]),3) for pt in ([0.3,-0.7,1.1,0.4],[1.7,0.2,-0.5,-1.3])])


==> anc/scripts/null_conformal_killing_twist_check.py <==
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True); X=[t,x,y,z]; eta=sp.diag(1,-1,-1,-1)
xl=[t,-x,-y,-z]; x2=t**2-x**2-y**2-z**2
P=lambda m: [1 if i==m else 0 for i in range(4)]
def Ksc(m):  # special conformal K_m^mu = 2 x_m x^mu - x^2 delta_m^mu   (x_m lowered)
    return [2*xl[m]*X[i]-x2*(1 if i==m else 0) for i in range(4)]
def J(a,b):  # rotation x^a d_b - x^b d_a  (spatial)
    v=[0]*4; v[b]+=X[a]; v[a]-=X[b]; return v
add=lambda *vs: [sum(v[i] for v in vs) for i in range(4)]
sc=lambda c,v: [c*vi for vi in v]
def norm(v): return sp.simplify(sum(eta[i,i]*v[i]**2 for i in range(4)))
def is_ckv(v):
    # conformal Killing: d_mu v_nu + d_nu v_mu = (1/2) div v eta_munu
    vl=[eta[i,i]*v[i] for i in range(4)]; div=sum(sp.diff(v[i],X[i]) for i in range(4))
    return all(sp.simplify(sp.diff(vl[j],X[i])+sp.diff(vl[i],X[j])-sp.Rational(1,2)*div*eta[i,j])==0 for i in range(4) for j in range(4))
Ktime=add(sc(sp.Rational(1,2),P(0)),sc(sp.Rational(1,2),Ksc(0)))       # conformal time translation d_tau
for s1 in [1,-1]:
  for s2 in [1,-1]:
    T=add(J(1,2),sc(s2,add(sc(sp.Rational(1,2),P(3)),sc(-sp.Rational(1,2),Ksc(3)))))  # Hopf-type field
    K=add(Ktime,sc(s1,T))
    print('s1=%d s2=%d: CKV=%s, |K|^2 ='%(s1,s2,is_ckv(K)), sp.factor(norm(K)))

def twist(v):
    vl=[eta[i,i]*v[i] for i in range(4)]
    # K_flat ^ dK_flat : totally antisymmetric 3-form components
    import itertools
    comps=[]
    for a,b,c in itertools.combinations(range(4),3):
        w=0
        for (p,q,r),sgn in [((a,b,c),1),((b,c,a),1),((c,a,b),1)]:
            w+=sgn*vl[p]*(sp.diff(vl[r],X[q])-sp.diff(vl[q],X[r]))
        comps.append(sp.simplify(w))
    return comps
T=add(J(1,2),add(sc(sp.Rational(1,2),P(3)),sc(-sp.Rational(1,2),Ksc(3))))
Krob=add(Ktime,T)
Pminus=[sp.Rational(1,2),0,0,-sp.Rational(1,2)]       # null translation
SCTminus=add(sc(sp.Rational(1,2),Ksc(0)),sc(-sp.Rational(1,2),Ksc(3)))   # null special conformal
for name,v in [('Robinson d_tau+T',Krob),('null translation',Pminus),('null SCT (inverted null translation)',SCTminus)]:
    print(name,': CKV',is_ckv(v),' |K|^2=',norm(v),' twist K^dK =',[sp.factor(c) for c in twist(v)])


==> anc/scripts/null_vertex_curve_box_check.py <==
# Checks Box(W/rho) = -rho^-3 Delta_X W for a null vertex curve (Prop. "null vertex curve")
import sympy as sp, mpmath as mp
t,x,y,z,s=sp.symbols('t x y z s',real=True)
X0=[t,x,y,z]
# Pythagorean-hodograph space curve: |a'| polynomial => gamma=(T(s),a(s)) null, generic curvature & torsion
U,V,P,Q=1+s, s**2-1, s, 2-s**2
ap=sp.Matrix([U**2+V**2-P**2-Q**2, 2*(U*Q+V*P), 2*(V*Q-U*P)])
Tp=sp.expand(U**2+V**2+P**2+Q**2)
assert sp.expand(ap.dot(ap)-Tp**2)==0
a=ap.applyfunc(lambda e: sp.integrate(e,s)); Tc=sp.integrate(Tp,s)
# arbitrary (non-Frenet) orthonormal pair e1,e2 orthogonal to a', rotated by angle w(s)
n0=sp.Matrix([0,0,1]).cross(ap); n0=n0/sp.sqrt(sp.expand(n0.dot(n0)))
b0=(ap/Tp).cross(n0)
w=sp.sin(3*s)
e1=sp.cos(w)*n0+sp.sin(w)*b0; e2=-sp.sin(w)*n0+sp.cos(w)*b0
r=sp.Matrix([x,y,z])-a; tau=t-Tc
G=tau**2-r.dot(r); kl=tau*Tp-r.dot(ap)
X=r.dot(e1)/kl; Y=r.dot(e2)/kl
Gs=sp.diff(G,s); si=[-sp.diff(G,v)/Gs for v in X0]
D=lambda f,i: sp.diff(f,X0[i])+si[i]*sp.diff(f,s)
box=lambda u: D(D(u,0),0)-sum(D(D(u,i),i) for i in (1,2,3))
mp.mp.dps=40
gf=sp.lambdify((t,x,y,z,s),G,'mpmath')
pts=[(9.3,0.4,-0.7,0.9),(12.1,-0.3,0.5,-0.2),(7.7,1.1,0.2,0.3)]
svals=[]
Tf=sp.lambdify(s,Tc,'mpmath')
for Pt in pts:
    # retarded root: scan
    S0=None; prev=None
    for k in range(-400,400):
        S=k/100; v=gf(*Pt,S)
        if prev is not None and prev*v<0 and Tf(S)<Pt[0]: S0=S
        prev=v
    svals.append(mp.findroot(lambda S: gf(*Pt,S), S0))
def test(Wf,c,label):
    u=Wf(X,Y,s)/kl
    f=sp.lambdify((t,x,y,z,s),box(u)-c*u**3,'mpmath')
    print(label,[mp.nstr(f(*Pt,sv),5) for Pt,sv in zip(pts,svals)])
ph=sp.cos(s)+s; sg=sp.exp(-s**2)+s
test(lambda X,Y,s: X**3-3*X*Y**2+sp.sin(s)*X*Y+s**2*X+Y, 0,'harmonic, c=0:')
test(lambda X,Y,s: X**2+s*Y, 0,'non-harmonic control:')
test(lambda X,Y,s: 1/(X*sp.cos(ph)+Y*sp.sin(ph)-sg), -2,'1/(linear), c=-2:')


==> anc/scripts/null_vertex_curve_check.py <==
# QDE identities (order 2, order 1, order 0) for the light cones of a NULL vertex curve
import sympy as sp, mpmath as mp
t,x,y,z,s=sp.symbols('t x y z s',real=True); X0=[t,x,y,z]
eta=sp.diag(1,-1,-1,-1)
U,V_,P,Q=1+s, s**2-1, s, 2-s**2             # Pythagorean-hodograph curve, generic curvature/torsion
ap=sp.Matrix([U**2+V_**2-P**2-Q**2, 2*(U*Q+V_*P), 2*(V_*Q-U*P)])
Tp=sp.expand(U**2+V_**2+P**2+Q**2)
zc=sp.Matrix([sp.integrate(Tp,s)]+list(ap.applyfunc(lambda e: sp.integrate(e,s))))
Vu=zc.diff(s); au=Vu.diff(s)                 # V=dz/dtau (null), a=dV/dtau
dot=lambda A,B: (A.T*eta*B)[0]
assert sp.expand(dot(Vu,Vu))==0
R=sp.Matrix(X0)-zc; G=dot(R,R); rho=dot(R,Vu); A=dot(R,au)
Gs=sp.diff(G,s); si=[-sp.diff(G,v)/Gs for v in X0]
D=lambda f,i: sp.diff(f,X0[i])+si[i]*sp.diff(f,s)
up=lambda i: eta[i,i]
xi=[D(s,i) for i in range(4)]                       # xi_mu = d_mu tau  (lower)
Vl=[eta[i,i]*Vu[i] for i in range(4)]; Rl=[eta[i,i]*R[i] for i in range(4)]
ell=[Rl[i]/rho for i in range(4)]
lam=2/rho; q=1/rho
al=[-4/rho*Vl[i]-2/rho*A*ell[i] for i in range(4)]
b0=-6*A/rho**2
box=lambda f: sum(up(i)*D(D(f,i),i) for i in range(4))
exprs={}
exprs['xi-ell']=[xi[i]-ell[i] for i in range(4)]
exprs['order2']=[D(xi[j],i)+D(xi[i],j)-lam*eta[i,j]-sp.Rational(1,2)*(al[i]*xi[j]+al[j]*xi[i]) for i in range(4) for j in range(i,4)]
exprs['order1']=[box(xi[n])+2*D(q,n)-sum(up(m)*al[m]*D(xi[n],m) for m in range(4))-q*al[n]-b0*xi[n] for n in range(4)]
exprs['gamma']=[sum(up(m)*al[m]*D(q,m) for m in range(4))+b0*q-box(q)]
exprs['box(1/rho)']=[box(1/rho)]
mp.mp.dps=40
gf=sp.lambdify((t,x,y,z,s),G,'mpmath'); Tf=sp.lambdify(s,zc[0],'mpmath')
pts=[(9.3,0.4,-0.7,0.9),(12.1,-0.3,0.5,-0.2)]
sv=[]
for Pt in pts:
    S0=None;prev=None
    for k in range(-400,400):
        S=k/100; v=gf(*Pt,S)
        if prev is not None and prev*v<0 and Tf(S)<Pt[0]: S0=S
        prev=v
    sv.append(mp.findroot(lambda S: gf(*Pt,S),S0))
for name,L in exprs.items():
    m=0
    for e in L:
        f=sp.lambdify((t,x,y,z,s),e,'mpmath')
        for Pt,S in zip(pts,sv): m=max(m,abs(f(*Pt,S)))
    print(name, mp.nstr(m,4))


==> anc/scripts/o2_kerr_system_check.py <==
# Independent check (Oct 2026 audit): for smooth Y, (o2) for the Kerr-form generator is equivalent to the Kerr system.
# For a general smooth Y (no Kerr equations imposed), find the conditions for (o2) on ell = dw + Y Yb dv + Yb dzeta + Y dzetabar
import sympy as sp
w,v,z,zb=sp.symbols('w v z zb')
X=[w,v,z,zb]
Y=sp.Function('Y')(*X); Yb=sp.Function('Yb')(*X)
g=sp.zeros(4); g[0,1]=g[1,0]=sp.Rational(1,2); g[2,3]=g[3,2]=-sp.Rational(1,2)
ell=[1,Y*Yb,Yb,Y]
S=sp.Matrix(4,4,lambda m,n: sp.diff(ell[n],X[m])+sp.diff(ell[m],X[n]))
lam=sp.Symbol('lam'); al=sp.symbols('a0:4')
eqs={(m,n):sp.expand(S[m,n]-lam*g[m,n]-sp.Rational(1,2)*(al[m]*ell[n]+al[n]*ell[m])) for m in range(4) for n in range(m,4)}
# solve the 5 equations (w,w),(w,v),(w,z),(w,zb),(z,zb) for the unknowns, substitute into the others
sol=sp.solve([eqs[(0,0)],eqs[(0,1)],eqs[(0,2)],eqs[(0,3)],eqs[(2,3)]],[lam]+list(al),dict=True)[0]
rest={k:sp.factor(sp.simplify(e.subs(sol))) for k,e in eqs.items() if k not in [(0,0),(0,1),(0,2),(0,3),(2,3)]}
for k,e in rest.items(): print(k,':',e)


==> anc/scripts/quasispherical_astigmatic_check.py <==
import sympy as sp
t,x,y,z,k,c=sp.symbols('t x y z k c',real=True)
box=lambda u: sp.diff(u,t,2)-sp.diff(u,x,2)-sp.diff(u,y,2)-sp.diff(u,z,2)
al,be=z-t,z+t
pt={t:sp.Rational(7,5),x:sp.Rational(1,3),y:-sp.Rational(2,7),z:sp.Rational(9,4)}
# (a) cylindrical (one-direction) Bateman wave and the quintic
th=al+x**2/be; X=x/be
Wf=sp.Function('W')
Xs,Ts=sp.symbols('X T')
Wexpr=Xs**3*Ts+sp.sin(Ts)*Xs**2+Xs*sp.exp(Ts)+1   # generic test function
u=be**sp.Rational(-1,2)*Wexpr.subs({Xs:X,Ts:th})
lhs=sp.simplify(box(u)*be**sp.Rational(5,2))
rhs=-sp.diff(Wexpr,Xs,2).subs({Xs:X,Ts:th})
print('(a) beta^{5/2} box(beta^{-1/2}W(x/beta;theta)) + W_XX =',sp.simplify(lhs-rhs))
# (b) U(1) cubic: u=exp(i k alpha) A(x,y,beta): exact 2D NLS in beta
A=sp.Function('A')(x,y,be)
u=sp.exp(sp.I*k*al)*sp.Function('A')(x,y,z+t)
e=sp.simplify(box(u)*sp.exp(-sp.I*k*al))
print('(b) e^{-ik alpha} box u =',e)
# (c) real quasi-spherical: S=sqrt(t^2-x^2-y^2), theta=S-z, w=(x+iy)/(S+t) Poincare disk coordinate
S=sp.sqrt(t**2-x**2-y**2); thq=S-z
w1=x/(S+t); w2=y/(S+t)
a1,a2,T=sp.symbols('a1 a2 T',real=True)
Wq=a1**2*a2+T*a1+sp.sin(T)*a2**3+a1*a2*sp.cos(T)   # generic
DH=(1-a1**2-a2**2)**2/4*(sp.diff(Wq,a1,2)+sp.diff(Wq,a2,2))
u=(Wq/S).subs({a1:w1,a2:w2,T:thq})
res=(box(u)+ (DH/S**3).subs({a1:w1,a2:w2,T:thq}))
print('(c) box(W/S)+S^-3 Delta_H2 W at point =',sp.N(res.subs(pt),30))
# linear higher modes theta^n/S, n=3
v=((x+sp.I*y)/(S+t))**3/S
print('(c2) box(vartheta^3/S) =',sp.N(box(v).subs(pt),30))


==> anc/scripts/radiation_examples_check.py <==
"""Examples to Proposition 6.3: hyperbolic and circular motion.
P = C_par (e.a)^2 + C_perp (|a|^2 - (e.a)^2) + C_w |w|^2,  w = edot + (e.a) V, |b|^2 = -b.b."""
import sympy as sp
tau, g, v, R = sp.symbols('tau g v R', positive=True)
dot = lambda a, b: a[0]*b[0] - a[1]*b[1] - a[2]*b[2] - a[3]*b[3]
def check(name, z, e):
    V = [sp.diff(c, tau) for c in z]; a = [sp.diff(c, tau) for c in V]
    ed = [sp.diff(c, tau) for c in e]
    ea = sp.simplify(dot(e, a)); a2 = sp.simplify(-dot(a, a))
    w = [sp.simplify(ed[i] + ea*V[i]) for i in range(4)]
    print('%-34s V.V=%s  e.e=%s  e.V=%s  (e.a)^2=%s  |a|^2=%s  w=%s' % (
        name, sp.simplify(dot(V, V)), sp.simplify(dot(e, e)), sp.simplify(dot(e, V)),
        sp.simplify(ea**2), a2, w))
zh = [sp.sinh(g*tau)/g, 0, 0, sp.cosh(g*tau)/g]
check('hyperbolic, axis along a', zh, [sp.sinh(g*tau), 0, 0, sp.cosh(g*tau)])
check('hyperbolic, transverse axis', zh, [0, 1, 0, 0])
gam = 1/sp.sqrt(1 - v**2); om = v/R
zc = [gam*tau, R*sp.cos(gam*om*tau), R*sp.sin(gam*om*tau), 0]
check('circular, axis normal to orbit', zc, [0, 0, 0, 1])
print('circular: |a|^2 = gamma^4 v^4 / R^2 ?',
      sp.simplify(-dot([sp.diff(c, tau, 2) for c in zc], [sp.diff(c, tau, 2) for c in zc]) - gam**4*v**4/R**2) == 0)


==> anc/scripts/radiation_flux_check.py <==
# Independent check (Oct 2026 audit): flux limit in Proposition 6.3(3).
# Check of the flux argument in Prop. 6.3(3): rho^2 T^{mu nu} d_nu rho -> f^2 l^mu as rho -> oo,
# and show that individual O(rho^-3) pieces of T, contracted with d rho ~ A = rho (l.a), contribute O(1).
import sympy as sp
rho=sp.symbols('rho',positive=True)
eta=sp.diag(1,-1,-1,-1)
dot=lambda a,b: sum(eta[i,i]*a[i]*b[i] for i in range(4))
# rest frame at emission time: V=(1,0,0,0); unit e; acceleration a; Fermi-Walker w (perp to V,e)
V=[1,0,0,0]
nvec=sp.Matrix([sp.Rational(2,7),sp.Rational(3,7),sp.Rational(6,7)])   # unit
evec=sp.Matrix([1,0,0]); avec=sp.Matrix([sp.Rational(1,2),sp.Rational(-1,3),sp.Rational(3,4)])
wvec=sp.Matrix([0,sp.Rational(2,5),sp.Rational(-1,5)])
l=[1]+list(nvec); e=[0]+list(evec); a=[0]+list(avec); w=[0]+list(wvec)
ea=dot(e,a); edot=[-ea*V[i]+w[i] for i in range(4)]
mu=-dot(l,e)
W=lambda m: 4*m/(3-m**2)
m_=sp.symbols('m_')
Wv=W(mu); Wp=sp.diff(W(m_),m_).subs(m_,mu); mWp=sp.diff(m_*W(m_),m_).subs(m_,mu)
f=-dot(l,a)*mWp-dot(l,edot)*Wp
N=[-Wp*(e[i]+mu*(V[i]-l[i]))-Wv*(V[i]-l[i]) for i in range(4)]   # contravariant components
du_up=[f*l[i]/rho+N[i]/rho**2 for i in range(4)]                 # contravariant d^mu u
A=rho*dot(l,a)
drho_up=[V[i]+(A-1)*l[i] for i in range(4)]
u=Wv/rho
du2=dot(du_up,du_up)
flux=[sp.expand(rho**2*(du_up[i]*dot(du_up,drho_up)-drho_up[i]*(sp.Rational(1,2)*du2+sp.Rational(1,4)*u**4))) for i in range(4)]
print('l.N + W =',sp.simplify(dot(l,N)+Wv))
for i in range(4):
    print('mu=%d: limit rho->oo of rho^2 T.drho - f^2 l ='%i, sp.simplify(sp.limit(flux[i],rho,sp.oo)-f**2*l[i]))
# the two O(1) pieces that cancel
p1=sp.limit(sp.expand(rho**2*du_up[0]*dot(du_up,drho_up)),rho,sp.oo)
p2=sp.limit(sp.expand(-rho**2*drho_up[0]*sp.Rational(1,2)*du2),rho,sp.oo)
print('time component: from du du term ->',sp.nsimplify(sp.simplify(p1)),'  from eta (du)^2 term ->',sp.nsimplify(sp.simplify(p2)),'  f^2 =',sp.nsimplify(sp.simplify(f**2)))
print('cancelling piece (l.a) W f =',sp.nsimplify(sp.simplify(dot(l,a)*Wv*f)))


==> anc/scripts/raychaudhuri_sign_check.py <==
import sympy as sp
t,x,y,z=sp.symbols('t x y z',real=True)
X=[t,x,y,z]; eta=sp.diag(1,-1,-1,-1)
A0,A1,A2,A3=sp.Rational(1,2)+sp.I/3,1,sp.Rational(2,5)-sp.I/4,sp.I/3
w=t-z; v=t+z; zeta=x+sp.I*y; zb=x-sp.I*y
Y=-(A0+A2*zeta+A3*w)/(A1+A2*v+A3*zb); Yb=sp.conjugate(Y)
xi_low=[1+Y*Yb, Y+Yb, sp.I*(Yb-Y), -1+Y*Yb]       # covariant components
xi_up=[eta[i,i]*xi_low[i] for i in range(4)]
pt={t:sp.Rational(3,10),x:sp.Rational(7,10),y:sp.Rational(-2,5),z:sp.Rational(1,5)}
N=lambda e: complex(sp.N(e.subs(pt),30))
d=lambda f,i: sp.diff(f,X[i])
div=sum(d(xi_up[i],i) for i in range(4))
acc=[sum(xi_up[j]*d(xi_low[i],j) for j in range(4)) for i in range(4)]
kappa=acc[0]/xi_low[0]
lam=div-kappa
transport=sum(xi_up[j]*d(lam,j) for j in range(4))
# twist: omega_{ij} = d_i xi_j - d_j xi_i ; |omega(m,mbar)| with m complex null, m.xi=0, m.mbar=-1
# build m numerically
import numpy as np
xl=np.array([N(c) for c in xi_low]).real; G=np.diag([1,-1,-1,-1.])
om=np.array([[N(d(xi_low[j],i)-d(xi_low[i],j)) for j in range(4)] for i in range(4)])
xu=G@xl
# find two real spacelike unit vectors e1,e2 orthogonal to xi and to a null n with n.xi=1
n=np.array([1,0,0,0.]); n=n - 0  # adjust: choose n null with n.xi=1
cands=[np.array([1,1,0,0.]),np.array([1,-1,0,0.]),np.array([1,0,1,0.]),np.array([1,0,0,1.]),np.array([1,0,0,-1.])]
dot=lambda a,b:a@G@b
for c in cands:
    if abs(dot(c,xu))>1e-6: n=c/dot(c,xu); break
basis=[]
for c in [np.array([0,1,0,0.]),np.array([0,0,1,0.]),np.array([0,0,0,1.])]:
    e=c-dot(c,xu)*n-dot(c,n)*xu
    for b in basis: e=e+dot(e,b)*b
    if abs(dot(e,e))>1e-8:
        e=e/np.sqrt(-dot(e,e)); basis.append(e)
    if len(basis)==2: break
e1,e2=basis
m=(e1+1j*e2)/np.sqrt(2)
omm=np.einsum('i,ij,j',m,om,np.conj(m))  # contravariant m contracted with omega_{ij}
lhs=N(transport); kap=N(kappa); l=N(lam)
print('lambda',l,' xi.dlam - (kappa*lam - lam^2/2) =',lhs-(kap*l-l*l/2),'  0.5|omega(m,mbar)|^2 =',0.5*abs(omm)**2)


==> anc/scripts/shoot.py <==
import math
# -(phi''+2cot(2x)phi') + phi = c phi^3 ,  x in (0,pi/2); regular at both ends
def rhs(x,y,c):
    p,q=y; return (q, -2*q/math.tan(2*x) + p - c*p**3)
def shoot(a,c,N=40000):
    e=1e-4; k=(a-c*a**3)/4
    x=e; y=(a+k*e*e, 2*k*e); X=math.pi/2-e; h=(X-x)/N
    for _ in range(N):
        k1=rhs(x,y,c); k2=rhs(x+h/2,(y[0]+h/2*k1[0],y[1]+h/2*k1[1]),c)
        k3=rhs(x+h/2,(y[0]+h/2*k2[0],y[1]+h/2*k2[1]),c); k4=rhs(x+h,(y[0]+h*k3[0],y[1]+h*k3[1]),c)
        y=(y[0]+h/6*(k1[0]+2*k2[0]+2*k3[0]+k4[0]), y[1]+h/6*(k1[1]+2*k2[1]+2*k3[1]+k4[1])); x+=h
        if abs(y[0])>1e6: return float('nan'),y[0]
    return y[1],y[0]   # phi' at right end (should -> 0), phi
for c in (1,-1):
    prev=None; roots=[]
    grid=[0.02*i for i in range(1,250)]
    for a in grid:
        d,_=shoot(a,c,4000)
        if prev and not math.isnan(d) and not math.isnan(prev[1]) and prev[1]*d<0: roots.append((prev[0],a))
        prev=(a,d)
    print('c=',c,'sign changes of phi\'(pi/2) in a:',[(round(l,2),round(r,2)) for l,r in roots])
lo,hi=4.28,4.30
for _ in range(50):
    m=(lo+hi)/2; d,_=shoot(m,1,40000); dl,_=shoot(lo,1,40000)
    if dl*d<0: hi=m
    else: lo=m
a=(lo+hi)/2
for N in (20000,40000,80000):
    print('a=%.10f N=%d phi\'(end)=%.3e phi(end)=%.6f'%(a,N,*shoot(a,1,N)))
# profile sample
import math
e=1e-4;k=(a-a**3)/4;x=e;y=(a+k*e*e,2*k*e);N=40000;X=math.pi/2-e;h=(X-x)/N;out=[]
for i in range(N):
    k1=rhs(x,y,1);k2=rhs(x+h/2,(y[0]+h/2*k1[0],y[1]+h/2*k1[1]),1);k3=rhs(x+h/2,(y[0]+h/2*k2[0],y[1]+h/2*k2[1]),1);k4=rhs(x+h,(y[0]+h*k3[0],y[1]+h*k3[1]),1)
    y=(y[0]+h/6*(k1[0]+2*k2[0]+2*k3[0]+k4[0]),y[1]+h/6*(k1[1]+2*k2[1]+2*k3[1]+k4[1]));x+=h
    if i%5000==0: out.append((round(x,3),round(y[0],4)))
print(out)


==> anc/scripts/sinegordon_explicit_check.py <==
"""Explicit lifted 1- and 2-soliton solutions of u_tt - u_xx - u_yy - u_zz + sin u = 0.
xi_j = y cos th_j(s) + z sin th_j(s) + eta_j(s), s = t + x, with arbitrary th_j, eta_j.
  N=1: u = 4 arctan exp(xi_1)
  N=2: u = 4 arctan[(e^{xi_1} + e^{xi_2}) / (1 + tan^2((th_1-th_2)/2) e^{xi_1+xi_2})]
Symbolic check of the transverse equation, and a 40-digit check of the full
3+1 equation for sample arbitrary functions."""
import sympy as sp, mpmath as mp, random
y, z, a1, a2, e1, e2 = sp.symbols('y z a1 a2 e1 e2', real=True)
x1 = y*sp.cos(a1) + z*sp.sin(a1) + e1
x2 = y*sp.cos(a2) + z*sp.sin(a2) + e2
w1 = 4*sp.atan(sp.exp(x1))
w2 = 4*sp.atan((sp.exp(x1) + sp.exp(x2))/(1 + sp.tan((a1 - a2)/2)**2*sp.exp(x1 + x2)))
for name, w in (('N=1', w1), ('N=2', w2)):
    res = sp.diff(w, y, 2) + sp.diff(w, z, 2) - sp.sin(w)
    # exact check at random rational-ish points, 50 digits
    vals = []
    for _ in range(5):
        sub = {v: sp.Rational(random.randint(-20, 20), 7) for v in (y, z, a1, a2, e1, e2)}
        vals.append(abs(sp.N(res.subs(sub), 50)))
    print(name, 'transverse residual max', max(vals))

mp.mp.dps = 40
th1 = lambda s: mp.sin(s) + mp.mpf('0.3'); th2 = lambda s: 2 + mp.cos(2*s)/3
et1 = lambda s: s**2/5; et2 = lambda s: mp.sin(3*s)
def u(t, x, Y, Z, N):
    s = t + x
    X1 = Y*mp.cos(th1(s)) + Z*mp.sin(th1(s)) + et1(s)
    if N == 1: return 4*mp.atan(mp.exp(X1))
    X2 = Y*mp.cos(th2(s)) + Z*mp.sin(th2(s)) + et2(s)
    return 4*mp.atan((mp.exp(X1) + mp.exp(X2))/(1 + mp.tan((th1(s) - th2(s))/2)**2*mp.exp(X1 + X2)))
for N in (1, 2):
    m = 0
    for _ in range(5):
        p = [mp.mpf(random.uniform(-1.5, 1.5)) for _ in range(4)]
        d2 = lambda i: mp.diff(lambda q: u(*[q if k == i else p[k] for k in range(4)], N), p[i], 2)
        r = d2(0) - d2(1) - d2(2) - d2(3) + mp.sin(u(*p, N))
        m = max(m, abs(r))
    print('N=%d  3+1 residual max' % N, mp.nstr(m, 5))


==> anc/scripts/sinegordon_gausson_check.py <==
import sympy as sp, itertools, random
y,z,A,B=sp.symbols('y z A B',real=True)
# N=3 Hirota for Delta psi = sin psi, real data
th=[sp.Rational(3,10),sp.Rational(17,10),sp.Rational(-9,10)]; eta=[sp.Rational(1,5),sp.Rational(-1,2),sp.Rational(7,10)]
f=[sp.exp(y*sp.cos(t)+z*sp.sin(t)+e) for t,e in zip(th,eta)]
s=lambda j,l:-sp.tan((th[j]-th[l])/2)**2
F=0;G=0
for S in itertools.chain.from_iterable(itertools.combinations(range(3),k) for k in range(4)):
    term=sp.Integer(1)
    for j in S: term*=f[j]
    for j,l in itertools.combinations(S,2): term*=s(j,l)
    k=len(S); c=sp.I**k
    if k%2==0: F+=sp.re(c)*term
    else: G+=sp.im(c)*term
psi=4*sp.atan(G/F)
res=sp.diff(psi,y,2)+sp.diff(psi,z,2)-sp.sin(psi)
fn=sp.lambdify((y,z),res,'mpmath'); Fn=sp.lambdify((y,z),F,'mpmath')
import mpmath as mp; mp.mp.dps=30
pts=[(mp.mpf(random.uniform(-3,3)),mp.mpf(random.uniform(-3,3))) for _ in range(5)]
print('residuals',[mp.nstr(fn(*p),3) for p in pts]); print('F>0 min on grid',min(Fn(mp.mpf(a)/2,mp.mpf(b)/2) for a in range(-20,21) for b in range(-20,21)))
# gausson lift
c1,c2=sp.Function('c1')(sp.Symbol('s')),sp.Function('c2')(sp.Symbol('s'))
t,x=sp.symbols('t x',real=True)
S=t+x
u=sp.exp((B-A)/B-B/4*((y-c1.subs('s',S))**2+(z-c2.subs('s',S))**2))
box=sp.diff(u,t,2)-sp.diff(u,x,2)-sp.diff(u,y,2)-sp.diff(u,z,2)
print('gausson:',sp.simplify(box-(A*u+B*u*sp.log(u)).rewrite(sp.exp)))
print('gausson expand:',sp.simplify(sp.expand_log(box/u-(A+B*sp.log(u)),force=True)))


==> anc/scripts/stab.py <==
import numpy as np, math, sys
from scipy.linalg import eig

def cheb(N):
    x = np.cos(np.pi*np.arange(N+1)/N)
    c = np.hstack([2, np.ones(N-1), 2])*(-1)**np.arange(N+1)
    X = np.tile(x, (N+1, 1)).T
    dX = X - X.T
    D = np.outer(c, 1/c)/(dX+np.eye(N+1))
    D -= np.diag(D.sum(1))
    return D, x

# --- shooting profile in chi (from earlier), used as Newton initial guess ---
def rhs(x, y):
    p, q = y; return (q, -2*q/math.tan(2*x) + p - p**3)
def shoot_prof(a, N=20000):
    e = 1e-4; k = (a-a**3)/4; x = e; y = (a+k*e*e, 2*k*e); X = math.pi/2-e; h = (X-x)/N
    xs = [x]; ps = [y[0]]
    for _ in range(N):
        k1 = rhs(x, y); k2 = rhs(x+h/2, (y[0]+h/2*k1[0], y[1]+h/2*k1[1]))
        k3 = rhs(x+h/2, (y[0]+h/2*k2[0], y[1]+h/2*k2[1])); k4 = rhs(x+h, (y[0]+h*k3[0], y[1]+h*k3[1]))
        y = (y[0]+h/6*(k1[0]+2*k2[0]+2*k3[0]+k4[0]), y[1]+h/6*(k1[1]+2*k2[1]+2*k3[1]+k4[1])); x += h
        xs.append(x); ps.append(y[0])
    return np.array(xs), np.array(ps)

def profile(a, N):
    D, x = cheb(N); D2 = D@D
    if a is None:
        return x, np.ones(N+1), D, D2
    chis, ps = shoot_prof(a)
    xc = np.cos(2*chis)                       # x = cos 2chi, decreasing
    phi = np.interp(x, xc[::-1], ps[::-1])
    A = -4*np.diag(1-x**2)@D2 + 8*np.diag(x)@D
    for it in range(50):
        F = A@phi + phi - phi**3
        J = A + np.diag(1-3*phi**2)
        d = np.linalg.solve(J, -F); phi += d
        if np.max(abs(d)) < 1e-13: break
    return x, phi, D, D2

def spectrum(phi, x, D, D2, a, b, k=6):
    M = (-4*np.diag(1-x**2)@D2 + 8*np.diag((a+b+1)*x + a - b)@D
         + np.diag(4*(a+b)*(a+b+1) + 1 - 3*phi**2))
    ev = eig(M, right=False)
    ev = np.sort(ev.real[abs(ev.imag) < 1e-6])
    return ev[:k]

N = int(sys.argv[1]) if len(sys.argv) > 1 else 80
for name, a0 in [('phi=1', None), ('n=1', 4.2994683036), ('n=2', 9.01484058), ('n=3', 14.79494156)]:
    x, phi, D, D2 = profile(a0, N)
    print('==', name, ' phi(chi=0)=%.8f' % phi[-1] if a0 else '')
    morse = 0; zero = 0
    for p in range(0, 8):
        for q in range(0, p+1):
            ev = spectrum(phi, x, D, D2, p/2, q/2)
            neg = int(np.sum(ev < -1e-7)); z = int(np.sum(abs(ev) < 1e-6))
            mult = (2 if p else 1)*(2 if q else 1)*(1 if p == q else 2)   # (p,q)<->(q,p) symmetric profile only if even/odd... see note
            if neg or z:
                print('  (p,q)=(%d,%d) lowest eig:' % (p, q), np.round(ev[:4], 6), ' neg=%d zero=%d' % (neg, z))


==> anc/scripts/symrank.py <==
import mpmath as mp, numpy as np, random
mp.mp.dps = 30
H = mp.mpf('1e-8')
eta = [1, -1, -1, -1]

def grad(u, x):
    g = []
    for i in range(4):
        e = [0]*4; e[i] = H
        g.append((u([x[j]+e[j] for j in range(4)]) - u([x[j]-e[j] for j in range(4)]))/(2*H))
    return g

def gens(kind):
    """list of (name, xi(x)->vector, extra(x,u)->scalar)"""
    G = []
    for m in range(4):
        G.append(('P%d' % m, (lambda m: lambda x: [1 if n == m else 0 for n in range(4)])(m), lambda x, u: 0))
    for i in range(1, 4):
        for j in range(i+1, 4):
            G.append(('J%d%d' % (i, j), (lambda i, j: lambda x: [0 if n not in (i, j) else (x[j] if n == i else -x[i]) for n in range(4)])(i, j), lambda x, u: 0))
    for i in range(1, 4):
        G.append(('K0%d' % i, (lambda i: lambda x: [x[i] if n == 0 else (x[0] if n == i else 0) for n in range(4)])(i), lambda x, u: 0))
    if kind in ('conf', 'sim3', 'sim5', 'exp'):
        w = {'conf': 1, 'sim3': 1, 'sim5': mp.mpf(1)/2}.get(kind, None)
        if kind == 'exp':
            G.append(('D', lambda x: list(x), lambda x, u: 2))
        else:
            G.append(('D', lambda x: list(x), (lambda w: lambda x, u: w*u)(w)))
    if kind == 'conf':
        for m in range(4):
            def xi(x, m=m):
                q = x[0]**2-x[1]**2-x[2]**2-x[3]**2; xm = eta[m]*x[m]
                return [2*xm*x[n]-(q if n == m else 0) for n in range(4)]
            G.append(('K%d' % m, xi, (lambda m: lambda x, u: 2*eta[m]*x[m]*u)(m)))   # (1/4) div xi * u, div=8 x_m
    return G

def symdim(u, kind, npts=24, seed=0, box=((0.2, 1.2),), pts=None):
    G = gens(kind)
    rng = random.Random(seed)
    if pts is None:
        pts = [[mp.mpf(rng.uniform(2.0, 3.0)), mp.mpf(rng.uniform(-1, 1)), mp.mpf(rng.uniform(-1, 1)), mp.mpf(rng.uniform(-1, 1))] for _ in range(npts)]
    M = []
    for x in pts:
        u0 = u(x); g = grad(u, x)
        M.append([float(sum(xi(x)[n]*g[n] for n in range(4)) + ex(x, u0)) for _, xi, ex in G])
    M = np.array(M)
    s = np.linalg.svd(M, compute_uv=False)
    _, _, Vt = np.linalg.svd(M)
    tol = 1e-6*s[0]
    null = Vt[np.sum(s > tol):]
    names = [n for n, _, _ in G]
    basis = []
    for v in null:
        v = v/np.max(np.abs(v))
        basis.append({names[i]: round(float(c), 3) for i, c in enumerate(v) if abs(c) > 1e-3})
    return len(null), s, basis


==> anc/scripts/symrun.py <==
exec(open('symrank.py').read())
import sys
src = open('checks.py').read().split('# ---------- ESU helpers')[0].split("x0 = [")[0]
exec(src)          # z(s), retarded, frame, famI from earlier checks
mp.mp.dps = 30
sq2 = mp.sqrt(2)
def rxy(x): return mp.sqrt(x[1]**2+x[2]**2)
def r3(x): return mp.sqrt(x[1]**2+x[2]**2+x[3]**2)
tests = []
# I, static axis z, constant phase  (c=-1, f=tanh(q/sqrt2))
tests.append(('I: fixed axis, const phase', 'conf', lambda x: mp.tanh((mp.atan2(x[2], x[1])-mp.mpf('0.3'))/sq2)/rxy(x)))
# I, static axis, phase alpha(t-r)=sin
tests.append(('I: fixed axis, phase sin(t-r)', 'conf', lambda x: mp.tanh((mp.atan2(x[2], x[1])-mp.sin(x[0]-r3(x)))/sq2)/rxy(x)))
# I, accelerated source, rotating frame, fixed modulus
tests.append(('I: accelerated, rotating frame', 'conf', lambda x: famI(x, lambda s: mp.mpf('0.6'), lambda s: mp.cos(s))))
# I with modulus m(s)
tests.append(('I: accelerated + m(s)', 'conf', lambda x: famI(x, lambda s: mp.mpf('0.5')+mp.mpf('0.3')*mp.sin(2*s), lambda s: mp.cos(s))))
# III straight spacelike line, constant theta0, then theta0(s)
def famIII(x, th0, mfun):
    t, X, Y, Z = x; s = X-mp.sqrt(t*t-Y*Y-Z*Z); m = mfun(s); b = 1/mp.sqrt(2-m)
    return sq2*b*mp.ellipfun('dn', b*(mp.atanh(-Y/t)-th0(s)), m)/mp.sqrt(t*t-Y*Y)
tests.append(('III: straight line, const', 'conf', lambda x: famIII(x, lambda s: 0, lambda s: mp.mpf('0.5'))))
tests.append(('III: straight line, theta0(s)', 'conf', lambda x: famIII(x, lambda s: mp.cos(2*s), lambda s: mp.mpf('0.5'))))
# VII exp, static source, f(Y)=Y^2 ; and accelerated
def famVII(x, zf):
    s = ret(x, zf); zz = zf(s); R0 = x[0]-zz[0]; n = [(x[i+1]-zz[i+1])/R0 for i in range(3)]
    Y = mp.mpc(n[0], n[1])/(1+n[2]); f = Y**2; fp = 2*Y
    return mp.log(2)+mp.log(abs(fp)**2*(1+abs(Y)**2)**2/(1+abs(f)**2)**2)-2*mp.log(R0)
def ret(x, zf):
    t = x[0]; s = t-r3(x)
    for _ in range(60):
        g = lambda q: (t-q)-mp.sqrt(sum((x[i+1]-zf(q)[i+1])**2 for i in range(3)))
        d = g(s); s = s-d/mp.diff(g, s)
        if abs(d) < mp.mpf(10)**-28: break
    return s
tests.append(('VII: static source', 'exp', lambda x: famVII(x, lambda s: [s, 0, 0, 0])))
tests.append(('VII: accelerated source', 'exp', lambda x: famVII(x, z)))
# VI quintic (2+1), static source, const phase; accelerated in (t,x,y)
tests.append(('VI: static, const phase', 'sim5', lambda x: (1+mp.mpf('0.3')*mp.sin(mp.atan2(x[2], x[1])))/mp.sqrt(rxy(x))))
tests.append(('VI: static, phase sin(t-rho)', 'sim5', lambda x: (1+mp.mpf('0.3')*mp.sin(mp.atan2(x[2], x[1])-mp.sin(x[0]-rxy(x))))/mp.sqrt(rxy(x))))
# VIII and H2 (generic profiles)
def chi(x):
    t, X, Y, Z = x; r2 = X*X+Y*Y+Z*Z
    return mp.atan2(2*mp.sqrt(Y*Y+Z*Z), mp.sqrt((1+t*t-r2)**2+4*X*X))
def Dc(x):
    t = x[0]; r = r3(x); return mp.sqrt((1+(t+r)**2)*(1+(t-r)**2))
def tau(x):
    t = x[0]; r = r3(x); return mp.atan(t+r)+mp.atan(t-r)
tests.append(('VIII: Clifford', 'conf', lambda x: (1+chi(x)**2+mp.sin(3*chi(x)))/Dc(x)))
tests.append(('H2: conformal time', 'conf', lambda x: (1+tau(x)**2+mp.sin(3*tau(x)))/Dc(x)))
# FZR envelope (Poincare only)
exec("def A(t): th=mp.atan(mp.sinh(t)); return [mp.sinh(t),mp.cosh(t)*mp.cos(th),mp.cosh(t)*mp.sin(th),0]\n"
     "def dA(t,k=1): return [mp.diff(lambda q:A(q)[i],t,k) for i in range(4)]\n"
     "dot=lambda a,b:a[0]*b[0]-a[1]*b[1]-a[2]*b[2]-a[3]*b[3]\n"
     "bb=lambda t: mp.mpf('0.3')*mp.sin(t)+t**2/5\n")
def fzr(x):
    tt = mp.findroot(lambda q: dot(dA(q), x)+mp.diff(bb, q), mp.mpf('0.3'))
    w = dot(A(tt), x)+bb(tt); return mp.sin(w)+w**2/3
pts_fzr = []
rng = random.Random(5)
while len(pts_fzr) < 24:
    tt = mp.mpf(rng.uniform(-0.2, 0.8)); n = dA(tt)
    y = [mp.mpf(rng.uniform(-1, 1)) for _ in range(4)]
    s = -(dot(n, y)+mp.diff(bb, tt))/n[0]; pts_fzr.append([y[0]+s, y[1], y[2], y[3]])

sel = sys.argv[1:] if len(sys.argv) > 1 else None
for name, kind, u in tests:
    if sel and not any(k in name for k in sel): continue
    d, s, basis = symdim(u, kind)
    print('%-34s [%s] dim sym = %d' % (name, kind, d))
    for b in basis: print('      ', b)
if not sel or any('FZR' in k for k in sel):
    d, s, basis = symdim(fzr, 'poinc', pts=pts_fzr)
    print('%-34s [poinc] dim sym = %d' % ('FZR envelope (any F)', d))
    for b in basis: print('      ', b)


==> anc/scripts/torus_energy_check.py <==
"""Energies pi^2 E(W) of the torus solutions u = Omega W(mu), n = 0..5 (Proposition 9.6(1), Remark 9.7),
E(W) = int_{-1}^{1} (2(1-mu^2)W^2 + W^2/2 - W^4/4) dmu, W from the regular series at mu = 1."""
import numpy as np
from scipy.integrate import solve_ivp, quad
def prof(W0):
    e=1e-9; Ws0=(W0-W0**3)/8
    f=lambda s,y:[y[1]/(2*s-s*s),(y[0]-y[0]**3)/4]   # s = 1 - mu, y=[W, (2s-s^2)W_s]
    return solve_ivp(f,[e,1.0],[W0+Ws0*e,(2*e-e*e)*Ws0],rtol=1e-12,atol=1e-12,dense_output=True)
for n,W0 in enumerate([1.0,4.299468043886091,9.014839037015053,14.794936613282879,21.467735674001013,28.925903756613145]):
    sol=prof(W0)
    def integrand(m):   # m in (0,1): s = 1-m ; W' (d/dmu) = -W_s ; (1-mu^2)W'^2 = Q^2/(2s-s^2)
        s=1-m; W,Q=sol.sol(max(s,1e-9)); return 2*Q*Q/(2*s-s*s)+0.5*W*W-0.25*W**4
    E=2*quad(integrand,0,1-1e-9,limit=400,epsabs=1e-10)[0]   # symmetric (W even or odd -> integrand even)
    print(n, 'E(W)=%.4f  pi^2 E=%.2f'%(E,np.pi**2*E))


==> anc/scripts/torus_legendre_expansion.py <==
"""Legendre expansion of the torus profiles W_1, W_2 of Example 9.4 / Remark 9.6."""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.special import eval_legendre
from numpy.polynomial import legendre as L
# 4((1-mu^2)W')' = W - W^3 ; in s = 1 - mu: 4 d/ds[(2s - s^2) W_s] = W - W^3
def shoot(W0, s_end=1.0):
    e = 1e-8; Ws0 = (W0 - W0**3)/8
    def f(s, y):
        W, Q = y            # Q = (2s - s^2) W_s
        return [Q/(2*s - s*s), (W - W**3)/4]
    y0 = [W0 + Ws0*e, (2*e - e*e)*Ws0]
    return solve_ivp(f, [e, s_end], y0, rtol=1e-13, atol=1e-13, dense_output=True)
for n, W0 in [(1, 4.2994680438860910), (2, 9.014839037015053)]:
    sol = shoot(W0)
    print('n=%d: W(mu=0) = %.3e (odd: 0), W\'(0)-ish' % (n, sol.sol(1.0)[0]))
    # build W on [-1,1] by parity
    mu = np.cos(np.linspace(0, np.pi, 4001))       # Chebyshev-like nodes
    def W(m):
        s = 1 - np.abs(m); v = sol.sol(np.clip(s, 1e-8, 1.0))[0]
        return np.where(m >= 0, v, -v if n % 2 == 1 else v)
    # Legendre coefficients by Gauss-Legendre quadrature
    x, w = L.leggauss(400)
    Wx = W(x)
    c = [(2*l + 1)/2*np.sum(w*Wx*eval_legendre(l, x)) for l in range(0, 16)]
    print('   coefficients c_l:', ' '.join('%d:%.5f' % (l, c[l]) for l in range(16) if abs(c[l]) > 1e-9))
    for N in (1, 3, 5, 7):
        approx = sum(c[l]*eval_legendre(l, mu) for l in range(0, 2*N + 2))
        print('   truncation l<=%d: max error %.2e (max |W| = %.3f)' % (2*N + 1, np.max(np.abs(approx - W(mu))), np.max(np.abs(W(mu)))))


==> anc/scripts/torus_profiles_W1.py <==
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq
def end(a,e=1e-8):
    c1=-(a**3-a)/8
    f=lambda s,y:[y[1],((y[0]-y[0]**3)/4-2*(1-s)*y[1])/(s*(2-s))]
    r=solve_ivp(f,[e,1],[a+c1*e,c1],rtol=1e-13,atol=1e-14,method='DOP853')
    W,Ws=r.y[:,-1]; return W,Ws
grid=np.linspace(1.5,32,1300)
for idx,name in ((0,'W(0)=0 (odd)'),(1,"W'(0)=0 (even)")):
    vals=[end(a)[idx] for a in grid]
    for i in range(len(grid)-1):
        if vals[i]*vals[i+1]<0:
            a=brentq(lambda a:end(a)[idx],grid[i],grid[i+1],xtol=1e-13)
            print(name,repr(a))


==> anc/scripts/torus_shooting_check.py <==
"""Shooting for the torus profiles (Lemma 9.5, Proposition 9.6(3)): in s = artanh(mu),
W_ss = (W - W^3)/(4 cosh^2 s), W -> A at s = +inf; beta(A) = lim W_s at s = -inf.
Regular solutions <-> beta(A) = 0; prints the zeros of beta for 0 < A < 31 and the number of zeros.
Note: zeros are counted on s > -40, so a zero entering from -inf is seen a little after the root of beta."""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq
# s-form: W_ss = (W - W^3)/(4 cosh^2 s), mu = tanh s; regular at mu=1 <-> W -> A as s -> +inf
S = 30.0
def run(A, smin=-40.0):
    # start at s=S with the regular asymptotics W = A + (A-A^3)/4 * e^{-2s} * ... ; leading: W_ss ~ (A-A^3) e^{-2s}
    k = (A - A**3)                       # W ~ A + k e^{-2s}/4, W_s ~ -k e^{-2s}/2
    y0 = [A + k*np.exp(-2*S)/4, -k*np.exp(-2*S)/2]
    f = lambda s, y: [y[1], (y[0] - y[0]**3)/(4*np.cosh(s)**2)]
    sol = solve_ivp(f, [S, smin], y0, rtol=1e-11, atol=1e-13, dense_output=True, max_step=0.05)
    W, Ws = sol.y
    beta = Ws[-1]                          # W ~ alpha + beta s as s -> -inf
    alpha = W[-1] - beta*sol.t[-1]
    zeros = np.sum(np.sign(W[1:]) != np.sign(W[:-1]))
    return alpha, beta, zeros
As = np.linspace(0.05, 31, 1240)
res = [run(A) for A in As]
betas = np.array([r[1] for r in res]); Ns = np.array([r[2] for r in res])
print('N(A) at A =', [(round(A, 2), int(N)) for A, N in zip(As[::124], Ns[::124])])
roots = []
for i in range(len(As) - 1):
    if np.sign(betas[i]) != np.sign(betas[i + 1]):
        r = brentq(lambda A: run(A)[1], As[i], As[i + 1], xtol=1e-12)
        al, be, N = run(r)
        roots.append((r, N, al))
for r, N, al in roots:
    print('beta=0 at A = %.9f, zeros = %d, W(-1) = alpha = %.6f' % (r, N, al))
# monotonicity of N(A): changes by +-1 only?
d = np.diff(Ns); print('changes of N:', sorted(set(d.tolist())), ' total transitions', np.sum(d != 0))


==> anc/scripts/tzitzeica_nsoliton_check.py <==
import mpmath as mp, itertools, random
mp.mp.dps=40
r3=mp.sqrt(3)
def Aij(a,b):
    d=a-b; return mp.tan(d/2)**2*(1-2*mp.cos(d))/(1+2*mp.cos(d))
def make(angles,shifts):
    N=len(angles)
    def f(y,z):
        s=0
        for S in itertools.product([0,1],repeat=N):
            idx=[i for i in range(N) if S[i]]
            term=mp.e**sum(r3*(y*mp.cos(angles[i])+z*mp.sin(angles[i]))+shifts[i] for i in idx) if idx else 1
            for i,j in itertools.combinations(idx,2): term*=Aij(angles[i],angles[j])
            s+=term
        return s
    return f
def resid(f,y,z):
    L=lambda F,y,z: mp.diff(F,(y,z),(2,0))+mp.diff(F,(y,z),(0,2))
    lnf=lambda y,z: mp.log(f(y,z))
    w=lambda y,z: 1-2*L(lnf,y,z)
    psi=lambda y,z: mp.log(w(y,z))
    p=psi(y,z)
    return L(psi,y,z)-mp.e**p+mp.e**(-2*p), w(y,z)
random.seed(1)
for N in (2,3):
    ang=[mp.mpf(random.uniform(0,6.28)) for _ in range(N)]; sh=[mp.mpf(random.uniform(-1,1)) for _ in range(N)]
    f=make(ang,sh)
    for (y,z) in [(0.31,-0.27),(-0.45,0.62)]:
        r,w=resid(f,mp.mpf(y),mp.mpf(z))
        print('N=%d  residual=%s  e^psi=%s'%(N,mp.nstr(r,5),mp.nstr(w,6)))
print('A(0.5,1.8)=',Aij(mp.mpf('0.5'),mp.mpf('1.8')))


==> anc/scripts/vii.py <==
import mpmath as mp
mp.mp.dps=40
eta=[1,-1,-1,-1]
def zc(s): return [s, mp.mpf('0.3')*mp.sin(s), mp.mpf('0.2')*mp.cos(mp.mpf('1.3')*s), mp.mpf('0.1')*s*s/(1+s*s)]
def zd(s): return [mp.diff(lambda q: zc(q)[i], s) for i in range(4)]
def ret(x):
    t=x[0]; s=t-mp.sqrt(sum(q*q for q in x[1:]))
    g=lambda q: (t-q)-mp.sqrt(sum((x[i+1]-zc(q)[i+1])**2 for i in range(3)))
    return mp.findroot(g,s)
C=mp.mpf(1)
def u(x):
    s=ret(x); z=zc(s); R0=x[0]-z[0]; n=[(x[i+1]-z[i+1])/R0 for i in range(3)]
    Y=mp.mpc(n[0],n[1])/(1+n[2]); f=Y**2+mp.mpf('0.5')*Y; fp=2*Y+mp.mpf('0.5')
    return mp.log(2/C)+mp.log(abs(fp)**2*(1+abs(Y)**2)**2/(1+abs(f)**2)**2)-2*mp.log(R0)
H=mp.mpf('1e-12')
def grad(f,x):
    return [(f([x[j]+(H if j==i else 0) for j in range(4)])-f([x[j]-(H if j==i else 0) for j in range(4)]))/(2*H) for i in range(4)]
def box(f,x):
    h=mp.mpf('1e-9'); f0=f(x); r=0
    for i in range(4):
        r+=eta[i]*(f([x[j]+(h if j==i else 0) for j in range(4)])-2*f0+f([x[j]-(h if j==i else 0) for j in range(4)]))/h**2
    return r
dot=lambda a,b: sum(eta[i]*a[i]*b[i] for i in range(4))
for x in ([mp.mpf(v) for v in (2.1,0.7,-0.4,0.9)],[mp.mpf(v) for v in (3.3,-1.2,0.5,0.4)]):
    s=ret(x); z=zc(s); R=[x[i]-z[i] for i in range(4)]; V=zd(s)
    gu=grad(u,x); gs=grad(ret,x)          # covariant components d_mu
    up=lambda c:[eta[i]*c[i] for i in range(4)]   # raise index
    h1=dot(up(gs),up(gu))+2/dot(V,R)            # (grad s).(grad u) + 2/(zdot.R)
    h2=sum(V[i]*gu[i] for i in range(4))        # zdot^mu d_mu u
    print('box u/(C e^u)=',mp.nstr(box(u,x)/(C*mp.exp(u(x))),12),'  h1=',mp.nstr(h1,6),'  h2=',mp.nstr(h2,6))
print('--- structure of Y ---')
def Yf(x):
    s=ret(x); z=zc(s); R0=x[0]-z[0]; n=[(x[i+1]-z[i+1])/R0 for i in range(3)]
    return mp.mpc(n[0],n[1])/(1+n[2])
def R0f(x):
    s=ret(x); return x[0]-zc(s)[0]
for x in ([mp.mpf(v) for v in (2.1,0.7,-0.4,0.9)],[mp.mpf(v) for v in (3.3,-1.2,0.5,0.4)],[mp.mpf(v) for v in (1.7,0.2,0.9,-0.6)]):
    gY=grad(Yf,x); gYb=[mp.conj(q) for q in gY]
    up=lambda c:[eta[i]*c[i] for i in range(4)]
    Y=Yf(x); R0=R0f(x)
    M=dot(up(gY),up(gYb))
    print('(gradY)^2=',mp.nstr(dot(up(gY),up(gY)),5),' boxY=',mp.nstr(box(Yf,x),5),'  M R0^2/(1+|Y|^2)^2 =',mp.nstr(M*R0**2/(1+abs(Y)**2)**2,12))
for x in ([mp.mpf(v) for v in (2.1,0.7,-0.4,0.9)],[mp.mpf(v) for v in (3.3,-1.2,0.5,0.4)]):
    print('R0^2 box ln R0 =', mp.nstr(R0f(x)**2*box(lambda X: mp.log(R0f(X)),x),12))
print('--- constraint directions ---')
for x in ([mp.mpf(v) for v in (2.1,0.7,-0.4,0.9)],[mp.mpf(v) for v in (3.3,-1.2,0.5,0.4)]):
    s=ret(x); z=zc(s); R=[x[i]-z[i] for i in range(4)]; V=zd(s)
    up=lambda c:[eta[i]*c[i] for i in range(4)]
    gY=grad(Yf,x); gL=grad(lambda X: mp.log(R0f(X)),x); gs=grad(ret,x)
    print('zdot.dY=',mp.nstr(sum(V[i]*gY[i] for i in range(4)),5),' zdot.dlnR0=',mp.nstr(sum(V[i]*gL[i] for i in range(4)),5),
          ' grad s.grad Y=',mp.nstr(dot(up(gs),up(gY)),5),' (grad s.grad lnR0)*(zdot.R)=',mp.nstr(dot(up(gs),up(gL))*dot(V,R),12))

